Counterexamples to GNS Conjecture 1.8

We disprove both parts of Conjecture 1.8 of Gabrielov, Novikov, and Shapiro (GNS). For the Coulomb potential, a generic rational configuration of 24 unit charges in $\mathbb{R}^3$ has at least 18 nondegenerate critical points of Morse index one but exactly 14 effective Voronoi one-cells. A separate proper-line construction has at least two nondegenerate minima but only one relatively effective zero-dimensional cell intersection. For each positive subspace dimension, product suspension gives a proper-subspace counterexample.

==> anc/README.md <==
# Supplementary verification package: GNS Conjecture 1.8

Companion to Counterexamples to GNS Conjecture 1.8 by Xiuqing Duan. This package contains five Python scripts and four reference JSON files.

## Contents and proof role

All mathematical files are in `research/certification/`:

| File | Role / required local inputs | Output |
|---|---|---|
| `exact_voronoi_certificate.py` | Exhaustive exact orientation, in-sphere, Delaunay and effectiveness calculation. All 24 rational ambient sites are constructed from integer constants in this file. No data-file input. | `exact_voronoi_certificate.json` |
| `critical_point_certificate.py` | Imports the preceding script's exact sites; approximate refinement and preconditioner choice followed by 256-bit outward-rounded Arb/Krawczyk tests and Hessian determinant tests. | `critical_point_certificate.json` |
| `verify_relative_line_counterexample.py` | Exact proper-line construction, complete nearest-site envelope, rational square-root enclosures and derivative signs/convexity. Constants are embedded; no data-file input. | `relative_line_counterexample_certificate.json` |
| `independent_verify.py` | Reconstructs ambient sites independently, uses rational circumcenters rather than in-sphere signs; 320-bit interval Newton; also independently checks the line. Reads the critical and relative-line JSON files. | `independent_verify.json` |
| `independent_adversarial_verifier.py` | Exact reconstruction and comparisons, 512-bit Krawczyk against exact rational box endpoints, independent line check. Reads the exact Voronoi, critical and relative-line JSON files. | Standard output only |

The first three are proof-producing calculations; the last two are independent reconstruction/verifiers, also essential to the manuscript's stated cross-checks. There is no exploratory search or optional illustration in this package. Exact coordinates and line data are embedded in scripts and repeated in JSON; rational critical centers/radii, complete Delaunay/effective-cell lists, and exact derivative endpoints are in the JSON. The JSON files are needed for immediate replay of the independent verifiers even though the generators can recreate them. No source PDFs or other manuscripts are required.

## Environment

Recorded successful environment: CPython 3.13.9; python-flint 0.9.0; mpmath 1.3.0; macOS arm64. Install dependencies in a private environment if needed:

```bash
python3 -m venv .venv
.venv/bin/python -m pip install -r requirements.txt
```

Only `python-flint` (Arb) and `mpmath` are third-party runtime dependencies. The pinned python-flint 0.9.0 requires Python 3.10 or later; this dependency requirement does not assert testing of every supported Python version. The exact Voronoi and primary line scripts use the standard library only. No SciPy, NumPy, external executable, network request, or hidden project file is used. A different Python or platform can change metadata hashes; mathematical conclusions still must agree. Library installation is separate from verification and may require network access. No random seed is used in verification.

## Verify without altering the delivered reference outputs

Extract the archive twice: retain one pristine copy and run in the second. Alternatively, copy this whole folder to a new writable directory. The scripts intentionally write their outputs beside themselves, so do not run them in the sole reference copy. From the root of that working copy, first check byte integrity:

```bash
shasum -a 256 -c SHA256SUMS
```

Alternatively, use `sha256sum -c SHA256SUMS` if that utility is available.

Then run, with ordinary Python assertions enabled (do not use `-O` or `PYTHONOPTIMIZE`; the primary line script refuses optimized execution):

```bash
python3 research/certification/exact_voronoi_certificate.py
python3 research/certification/critical_point_certificate.py
python3 research/certification/verify_relative_line_counterexample.py
python3 research/certification/independent_verify.py
python3 research/certification/independent_adversarial_verifier.py
```

If using the private environment, replace `python3` with `.venv/bin/python`. Each command must exit zero; merely finding an old JSON file is not a passed verification. Runtime is typically measured in seconds to minutes; no machine-independent limit is promised.

Expected conclusions:

```text
Delaunay (vertices, edges, triangles, tetrahedra): (24,112,156,67)
Effective Voronoi counts by dimension: (1,14,36,24)
Pairwise disjoint ambient boxes, each index one: 18
Ambient strict violation: 18 > 14
Proper-line disjoint intervals, each index zero: 2
Relatively effective zero-dimensional intersections: 1
Proper-line strict violation: 2 > 1
```

Precisions: primary Arb 256 bits; independent checks 320 and 512 bits. Primary line square roots have exact rational endpoints with denominator `10**90`. Primary center refinement uses 120 decimal digits; the adversarial preconditioner choice uses 180. Approximate computations choose candidates only. Exact rational matrix determinants establish preconditioner invertibility, and directed intervals establish the claims. The primary 256-bit and independent 320/512-bit inclusion tests compare with the exact rational box endpoints. The primary Jacobian is enclosed on an outward-rounded Arb superset of each rational box. The critical-point JSON uses schema v2 and explicitly names inclusion in the exact rational boxes. Hessian inertia is inferred from negative determinant and the exact harmonic trace-zero identity, not numerical eigenvalues.

Top-level line decimal interval fields are outward-rounded to 18 significant digits directly from exact fractions, without an intermediate binary float. The exact values remain in `exact_rational_bounds` and are used for line endpoint signs. Float-derived contraction ratios are diagnostic, not directed-rounding certificates; independent verifiers recompute interval tests. Textual Arb enclosures are output records, not a substitute for executing the checks. No assertion that all ambient critical points have been enumerated is made.

The suspension and zero-dimensional statements are analytic arguments in the manuscript, not new computer-generated datasets. The globally all-Morse rational vector is an existence consequence of transversality; the package does not claim to print such a second vector.

## Integrity, rights, and publication

SHA256SUMS covers every package file except itself, with paths relative to this directory. Licensing and deposit information is given in RIGHTS_AND_DEPOSIT_NOTE.md.


==> anc/RIGHTS_AND_DEPOSIT_NOTE.md <==
# Rights and deposit status

This package accompanies Counterexamples to GNS Conjecture 1.8 and provides materials for verification. Third-party dependencies are not included and retain their own licenses. No software or data license is specified in this package.

==> anc/SHA256SUMS <==
91d7d6e0b340e551c0bfbae4480360330a1797ed4d81c0e44aee043c8ccf7518  README.md
37866a10008455f9085c7b67a07bd1475d552521cfd7467b3922aba0b75ed6d9  RIGHTS_AND_DEPOSIT_NOTE.md
fe3c529e0b09ab1426504e95fa612469105f9c745647283a07040775a35dcc87  requirements.txt
be9051941e57c674002a3873fe3a40b466c796500830923321e866c042c4834f  research/certification/critical_point_certificate.json
7586770f175250c8acc98a2b7dcb28258419584325fc25799e9401515b76e728  research/certification/critical_point_certificate.py
040d3b4e13579f65fc40d3a13779387e737b10c6b34aac8b9c0f9a42e8d426db  research/certification/exact_voronoi_certificate.json
668167a4e4495c5c677197b521fd7aa32ba4de1eeb51d13632f8aa394cc7fd00  research/certification/exact_voronoi_certificate.py
dc9251c5ad89891a10597f2da71a34a8372795fab863ef6aa851eadd477624f7  research/certification/independent_adversarial_verifier.py
7ee342fff6d943830ee172a42cb8bc0c92f7a35bd634991a4214cb7d599e4a0e  research/certification/independent_verify.json
f07366c4d0c29cb89aa230de272a6bc0bd488d5dcd7b6f0fa7afbd52b4ccbd10  research/certification/independent_verify.py
b1368f57c656518809dfd9ce95a402397cfb8b0de72e9dbae85fcb5850d94d37  research/certification/relative_line_counterexample_certificate.json
6183c8c31d75b562dd254387450c5740b43ad6aa12048128866d35217802a6d8  research/certification/verify_relative_line_counterexample.py


==> anc/requirements.txt <==
python-flint==0.9.0
mpmath==1.3.0


==> anc/research/certification/critical_point_certificate.json <==
{
  "all_boxes_avoid_sites": true,
  "all_hessian_determinants_strictly_negative": true,
  "all_krawczyk_inclusions_in_exact_rational_boxes_strict": true,
  "all_krawczyk_preconditioners_invertible_exactly": true,
  "all_morse_indices": 1,
  "arb_precision_bits": 256,
  "box_count": 18,
  "boxes_pairwise_disjoint": true,
  "certificates": [
    {
      "center_decimal": [
        "-1.49977664281334674082168105735754986144402066105159862813111293614091664584",
        "-0.023556177537276709397904213774050256747169077106930227596857430075558803963",
        "-0.0170952058947542010599234719721108886247969438746511460267009887443120086624"
      ],
      "hessian_determinant_interval": "[-0.521726613288691682983988833712052 +/- 9.01e-34]",
      "hessian_determinant_strictly_negative": true,
      "hessian_determinant_upper": "[-0.5217266132886916829839888337120510999211416676717303562124446279353197616723 +/- 2.92e-77]",
      "id": 1,
      "index_reason": "harmonic trace zero, nonzero negative determinant",
      "krawczyk_image": [
        "[-1.4997766428133467408216810573575498614440206610515986281311129361409 +/- 2.33e-68]",
        "[-0.0235561775372767093979042137740502567471690771069302275968574300756 +/- 5.44e-68]",
        "[-0.0170952058947542010599234719721108886247969438746511460267009887443 +/- 2.35e-68]"
      ],
      "maximum_krawczyk_to_box_radius_ratio": 1.3126867910438176e-33,
      "minimum_squared_site_distance_lower": "[1.220022803973678863181125678911337231117198075164622642805162746972296772611 +/- 3.73e-76]",
      "morse_index": 1,
      "preconditioner_determinant": [
        -958356325448421201216246862641568062287842827794739143255379894955071473325675677996710102506575685762630339904422801725646367317594675144445009386529756013984344628504768058881563272603556342424356835436722330737022281532672091,
        500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
      ],
      "preconditioner_invertible_exactly": true,
      "radius": [
        1,
        100000000000000000000000000000000000
      ],
      "strict_interior_inclusion_in_exact_rational_box": true
    },
    {
      "center_decimal": [
        "-0.674923702709054068884983219474408238023681862022798319581358956222814409666",
        "0.00486187226713982324770311430768465645433479681819715405968317674717027774119",
        "-0.675198094309383021053379828692394680373328968314547194651234366254838188797"
      ],
      "hessian_determinant_interval": "[-0.018321946171577996789234364203764 +/- 4.39e-34]",
      "hessian_determinant_strictly_negative": true,
      "hessian_determinant_upper": "[-0.01832194617157799678923436420376356183019837340195482223629020886157765782782 +/- 3.99e-78]",
      "id": 2,
      "index_reason": "harmonic trace zero, nonzero negative determinant",
      "krawczyk_image": [
        "[-0.6749237027090540688849832194744082380236818620227983195813589562228 +/- 6.04e-68]",
        "[0.00486187226713982324770311430768465645433479681819715405968317674717 +/- 7.45e-69]",
        "[-0.6751980943093830210533798286923946803733289683145471946512343662548 +/- 8.43e-68]"
      ],
      "maximum_krawczyk_to_box_radius_ratio": 4.606803907610552e-33,
      "minimum_squared_site_distance_lower": "[1.867828252049532911458307851256142274594244173906193388454289691615647973884 +/- 4.97e-76]",
      "morse_index": 1,
      "preconditioner_determinant": [
        -136448386901067119747678409799289471195981941996783568064714521970336018905647150395754450331024794125130719935768641579035406885276758032548415878166548531223721164822886489552258685248213110435247785194636212410644364119491857,
        2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
      ],
      "preconditioner_invertible_exactly": true,
      "radius": [
        1,
        100000000000000000000000000000000000
      ],
      "strict_interior_inclusion_in_exact_rational_box": true
    },
    {
      "center_decimal": [
        "-0.666513317489131237281002374842731337855746242813563146952754928284588350389",
        "0.654901380945489652129300606654289674926873276122303416236723846844287417481",
        "0.0039947623022878290559714644520052187225151819691260157451753191233698418816"
      ],
      "hessian_determinant_interval": "[-0.012901205785531556517943547983539 +/- 3.20e-34]",
      "hessian_determinant_strictly_negative": true,
      "hessian_determinant_upper": "[-0.01290120578553155651794354798353916448597593415438207826302753770104275205297 +/- 4.78e-78]",
      "id": 3,
      "index_reason": "harmonic trace zero, nonzero negative determinant",
      "krawczyk_image": [
        "[-0.6665133174891312372810023748427313378557462428135631469527549282846 +/- 7.08e-68]",
        "[0.6549013809454896521293006066542896749268732761223034162367238468443 +/- 7.21e-68]",
        "[0.00399476230228782905597146445200521872251518196912601574517531912337 +/- 8.60e-69]"
      ],
      "maximum_krawczyk_to_box_radius_ratio": 5.942704464046298e-33,
      "minimum_squared_site_distance_lower": "[1.913340231194851888613936167442966767864912284140121676127470497258605593499 +/- 4.33e-76]",
      "morse_index": 1,
      "preconditioner_determinant": [
        -1550242693007005499225727413916180845239450967407360962459628660640810137286117006083135930532772395742731309001328458632982443794539437812323622513277454512292540364646359357592326594881975668891899817279242600333496603080347,
        20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
      ],
      "preconditioner_invertible_exactly": true,
      "radius": [
        1,
        100000000000000000000000000000000000
      ],
      "strict_interior_inclusion_in_exact_rational_box": true
    },
    {
      "center_decimal": [
        "-0.656838793542767052915284169858891261799330153912624394174476265391333472709",
        "-0.630110685045979552265929154655001526533397905352415288290170231896557854782",
        "-0.00286595274288482661063041332142288361916791454795426104935207912690278522266"
      ],
      "hessian_determinant_interval": "[-0.0117779782813965083821977893490610 +/- 7.36e-35]",
      "hessian_determinant_strictly_negative": true,
      "hessian_determinant_upper": "[-0.01177797828139650838219778934906093848278609267987123484143903941641868373464 +/- 3.47e-78]",
      "id": 4,
      "index_reason": "harmonic trace zero, nonzero negative determinant",
      "krawczyk_image": [
        "[-0.6568387935427670529152841698588912617993301539126243941744762653913 +/- 9.04e-68]",
        "[-0.630110685045979552265929154655001526533397905352415288290170231897 +/- 4.98e-67]",
        "[-0.0028659527428848266106304133214228836191679145479542610493520791269 +/- 1.13e-68]"
      ],
      "maximum_krawczyk_to_box_radius_ratio": 5.6864496807795065e-33,
      "minimum_squared_site_distance_lower": "[1.969649239547535798650448196740854464322808979178808996222097777764967452578 +/- 1.24e-76]",
      "morse_index": 1,
      "preconditioner_determinant": [
        -414571362193159658100345625236718770331800860033689313688320613584863329591681039486159681900051349458728414714116695285702440124450203923479455064853007265395066740128933590162727880672432019900348339657490355072627797108631,
        4882812500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
      ],
      "preconditioner_invertible_exactly": true,
      "radius": [
        1,
        100000000000000000000000000000000000
      ],
      "strict_interior_inclusion_in_exact_rational_box": true
    },
    {
      "center_decimal": [
        "-0.49335746813484864478981451367426556640731909373637788044088362923389159998",
        "0.0105852328355417802855233330150515268669341525201078600433135576104519965816",
        "0.487753622614964850878829690789402233597369199591181603036108748021390832935"
      ],
      "hessian_determinant_interval": "[-0.0007394371561705537813843278368359 +/- 2.22e-35]",
      "hessian_determinant_strictly_negative": true,
      "hessian_determinant_upper": "[-0.0007394371561705537813843278368358925167854814071834226367461556078671313305410 +/- 3.65e-80]",
      "id": 5,
      "index_reason": "harmonic trace zero, nonzero negative determinant",
      "krawczyk_image": [
        "[-0.493357468134848644789814513674265566407319093736377880440883629234 +/- 3.08e-67]",
        "[0.0105852328355417802855233330150515268669341525201078600433135576105 +/- 6.66e-68]",
        "[0.487753622614964850878829690789402233597369199591181603036108748021 +/- 5.87e-67]"
      ],
      "maximum_krawczyk_to_box_radius_ratio": 1.994986859192155e-32,
      "minimum_squared_site_distance_lower": "[2.498746404889259889633133915458499861693557621257448538116224803089436211765 +/- 4.96e-76]",
      "morse_index": 1,
      "preconditioner_determinant": [
        -13523799712457869537132138458493145299831256716290573092579256889604823335464789713883844584043389022322374797521335637731887035993644522089839872037747412103422504411709424623720379097555587218225331322600861158025246221438823,
        10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
      ],
      "preconditioner_invertible_exactly": true,
      "radius": [
        1,
        100000000000000000000000000000000000
      ],
      "strict_interior_inclusion_in_exact_rational_box": true
    },
    {
      "center_decimal": [
        "-0.0169025629537283108857795672678175886040089591487953602257427715290440433479",
        "0.630166400711339840198161294041994555233428477993452452607625632721546690841",
        "0.631855553714829395495837340123580516699268030472885132923172959574366617824"
      ],
      "hessian_determinant_interval": "[-0.0096426249387482113989624573321881 +/- 5.54e-35]",
      "hessian_determinant_strictly_negative": true,
      "hessian_determinant_upper": "[-0.009642624938748211398962457332188044613509795590714216380549228278005620149605 +/- 3.37e-80]",
      "id": 6,
      "index_reason": "harmonic trace zero, nonzero negative determinant",
      "krawczyk_image": [
        "[-0.0169025629537283108857795672678175886040089591487953602257427715290 +/- 5.49e-68]",
        "[0.630166400711339840198161294041994555233428477993452452607625632722 +/- 5.17e-67]",
        "[0.631855553714829395495837340123580516699268030472885132923172959574 +/- 4.30e-67]"
      ],
      "maximum_krawczyk_to_box_radius_ratio": 6.348705704728188e-33,
      "minimum_squared_site_distance_lower": "[2.002056351776476313582329546513265634439631262160255878655297954736261681830 +/- 6.13e-77]",
      "morse_index": 1,
      "preconditioner_determinant": [
        -2592655024830350396943401157743011353874262863472412049780506130084736655150310558178686815617699651181793955283452437280351949937527634056998262471940302876867003739307397449404366299591950928416145554740868392862723165283513,
        25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
      ],
      "preconditioner_invertible_exactly": true,
      "radius": [
        1,
        100000000000000000000000000000000000
      ],
      "strict_interior_inclusion_in_exact_rational_box": true
    },
    {
      "center_decimal": [
        "-0.00834925779857047409622005923728061391494067979783413990441678232478527970056",
        "0.592136615414098675193934899768396762484131649003381295031298640915142130133",
        "-0.60015530971306160814962140860515975349765372444819796066581179839358655439"
      ],
      "hessian_determinant_interval": "[-0.0060312131518299124111688684589842 +/- 6.76e-35]",
      "hessian_determinant_strictly_negative": true,
      "hessian_determinant_upper": "[-0.006031213151829912411168868458984132445381502634462273001888578177457858108839 +/- 3.32e-79]",
      "id": 7,
      "index_reason": "harmonic trace zero, nonzero negative determinant",
      "krawczyk_image": [
        "[-0.0083492577985704740962200592372806139149406797978341399044167823248 +/- 2.38e-68]",
        "[0.592136615414098675193934899768396762484131649003381295031298640915 +/- 2.14e-67]",
        "[-0.6001553097130616081496214086051597534976537244481979606658117983936 +/- 8.20e-68]"
      ],
      "maximum_krawczyk_to_box_radius_ratio": 7.115669247574543e-33,
      "minimum_squared_site_distance_lower": "[2.104681053596930010810541085824678579242508081821644218121779665143172982793 +/- 1.29e-76]",
      "morse_index": 1,
      "preconditioner_determinant": [
        -207255152244244795863260625526332571684435342419188069745179009071996208553277047997607643089738087800541112774149438167651085673460864639240984583379457931322451299716462887533228131607576098867966441051129994478760641692426913,
        1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
      ],
      "preconditioner_invertible_exactly": true,
      "radius": [
        1,
        100000000000000000000000000000000000
      ],
      "strict_interior_inclusion_in_exact_rational_box": true
    },
    {
      "center_decimal": [
        "-0.00669131413746693018550763660339488788780786667660648788730748893947854627472",
        "-0.669348593714886931447659686011184435258169515865495715899731963439996401195",
        "0.675581747168664857540982305184923307946807403515017894300297360768513683247"
      ],
      "hessian_determinant_interval": "[-0.018531746519341961333863295576953 +/- 2.16e-34]",
      "hessian_determinant_strictly_negative": true,
      "hessian_determinant_upper": "[-0.01853174651934196133386329557695305701969082148490854298363453306991175521644 +/- 1.41e-79]",
      "id": 8,
      "index_reason": "harmonic trace zero, nonzero negative determinant",
      "krawczyk_image": [
        "[-0.00669131413746693018550763660339488788780786667660648788730748893948 +/- 8.87e-69]",
        "[-0.6693485937148869314476596860111844352581695158654957158997319634400 +/- 5.02e-68]",
        "[0.6755817471686648575409823051849233079468074035150178943002973607685 +/- 5.86e-68]"
      ],
      "maximum_krawczyk_to_box_radius_ratio": 4.657302583513362e-33,
      "minimum_squared_site_distance_lower": "[1.866478613291440547112522771408974662248959610705863726061072438872300974673 +/- 1.24e-76]",
      "morse_index": 1,
      "preconditioner_determinant": [
        -33725909176864402324503167784762984509740450767791488357886131160058084995728958223797418075910404806906163487731570868398046006223538635413745664907207773270132843308569750599845641165079412347094982231209290652052646319720461,
        625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
      ],
      "preconditioner_invertible_exactly": true,
      "radius": [
        1,
        100000000000000000000000000000000000
      ],
      "strict_interior_inclusion_in_exact_rational_box": true
    },
    {
      "center_decimal": [
        "0.00300024205395375792127621001325910949561605425199226678544736515536264721411",
        "-0.623733547449307379715878368918311012606400463727460400124716765106384736601",
        "-0.649334238594372509319690601844194949415890826668327299260690277184238359015"
      ],
      "hessian_determinant_interval": "[-0.0100813476118203236048848493432518 +/- 8.44e-35]",
      "hessian_determinant_strictly_negative": true,
      "hessian_determinant_upper": "[-0.01008134761182032360488484934325177386672201157122210204242176797871783807271 +/- 4.04e-78]",
      "id": 9,
      "index_reason": "harmonic trace zero, nonzero negative determinant",
      "krawczyk_image": [
        "[0.0030002420539537579212762100132591094956160542519922667854473651554 +/- 4.63e-68]",
        "[-0.6237335474493073797158783689183110126064004637274604001247167651064 +/- 7.68e-68]",
        "[-0.6493342385943725093196906018441949494158908266683272992606902771842 +/- 9.80e-68]"
      ],
      "maximum_krawczyk_to_box_radius_ratio": 6.1515220517023844e-33,
      "minimum_squared_site_distance_lower": "[1.978549277158638064401246273903684651319235823799081801665197989942825992375 +/- 4.35e-77]",
      "morse_index": 1,
      "preconditioner_determinant": [
        -396772351675486559527475624135020474001328205156639218537249202236733287538143269761639374548104003664173834318047707093927568851932171876414533274371946793842421356837200840386763399522485053446912870738297989701202940483221,
        4000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
      ],
      "preconditioner_invertible_exactly": true,
      "radius": [
        1,
        100000000000000000000000000000000000
      ],
      "strict_interior_inclusion_in_exact_rational_box": true
    },
    {
      "center_decimal": [
        "0.0159789942808893288243059560985015097249262134844464942215961626588393231699",
        "1.51758082420811388298553652633397796571908018603178836499441170220467069842",
        "-0.00581804674217131389433095852770218844308440176370387101456718465799427173085"
      ],
      "hessian_determinant_interval": "[-0.64450818730626750322993496179872 +/- 5.69e-33]",
      "hessian_determinant_strictly_negative": true,
      "hessian_determinant_upper": "[-0.6445081873062675032299349617987143113957607450515930698503301843948488954297 +/- 3.51e-77]",
      "id": 10,
      "index_reason": "harmonic trace zero, nonzero negative determinant",
      "krawczyk_image": [
        "[0.0159789942808893288243059560985015097249262134844464942215961626588 +/- 5.10e-68]",
        "[1.51758082420811388298553652633397796571908018603178836499441170220467 +/- 6.57e-69]",
        "[-0.0058180467421713138943309585277021884430844017637038710145671846580 +/- 1.71e-68]"
      ],
      "maximum_krawczyk_to_box_radius_ratio": 1.1617977840766199e-33,
      "minimum_squared_site_distance_lower": "[1.193659137840632334038559470641749460048624803252964678103787859259474656326 +/- 4.58e-76]",
      "morse_index": 1,
      "preconditioner_determinant": [
        -77578533500056557451764085432379941118062563307275135157126345655722789619155017504716597626052193527571626777007349613057148251558069062506696050644069979137102081726259493588100171688823233270339128657041601155120966248121269221,
        50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
      ],
      "preconditioner_invertible_exactly": true,
      "radius": [
        1,
        100000000000000000000000000000000000
      ],
      "strict_interior_inclusion_in_exact_rational_box": true
    },
    {
      "center_decimal": [
        "0.0188455933807095031786755908382130219182712631432665917412771978480697285546",
        "-0.00240467318667532450059874649639560047923627663750187057618973578006958184606",
        "-1.4931082585863335728238812588209559730199178401467030733526314783269496901"
      ],
      "hessian_determinant_interval": "[-0.484523915928232032513944736844017 +/- 8.31e-34]",
      "hessian_determinant_strictly_negative": true,
      "hessian_determinant_upper": "[-0.4845239159282320325139447368440161735876064995577371404160529326259346071884 +/- 4.84e-77]",
      "id": 11,
      "index_reason": "harmonic trace zero, nonzero negative determinant",
      "krawczyk_image": [
        "[0.0188455933807095031786755908382130219182712631432665917412771978481 +/- 4.32e-68]",
        "[-0.0024046731866753245005987464963956004792362766375018705761897357801 +/- 4.28e-68]",
        "[-1.49310825858633357282388125882095597301991784014670307335263147832695 +/- 6.59e-69]"
      ],
      "maximum_krawczyk_to_box_radius_ratio": 1.286743749400358e-33,
      "minimum_squared_site_distance_lower": "[1.238842583927669263243376302026778311011055654910547950842411283767591723667 +/- 4.53e-76]",
      "morse_index": 1,
      "preconditioner_determinant": [
        -1031940805320454592717714411700152165588544744091984026895904585949839740384129169855820519542621085345476406229828020131434184705859522699907167267140800291350974551360493670128318892671104726546346942532555837417320608439501213,
        500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
      ],
      "preconditioner_invertible_exactly": true,
      "radius": [
        1,
        100000000000000000000000000000000000
      ],
      "strict_interior_inclusion_in_exact_rational_box": true
    },
    {
      "center_decimal": [
        "0.0190687605337278964658390293685493549699634880798131900870005857008166610887",
        "-1.49755352510420819579103903392088353838179853522130260256214682352816271294",
        "0.0304759209469373121606760112412854046359437861745480178118694762553945953773"
      ],
      "hessian_determinant_interval": "[-0.55071362096571318792852635309183 +/- 4.24e-33]",
      "hessian_determinant_strictly_negative": true,
      "hessian_determinant_upper": "[-0.5507136209657131879285263530918323729956356171832261104486937142084874397486 +/- 3.91e-77]",
      "id": 12,
      "index_reason": "harmonic trace zero, nonzero negative determinant",
      "krawczyk_image": [
        "[0.0190687605337278964658390293685493549699634880798131900870005857008 +/- 2.81e-68]",
        "[-1.49755352510420819579103903392088353838179853522130260256214682352816 +/- 9.25e-69]",
        "[0.0304759209469373121606760112412854046359437861745480178118694762554 +/- 1.87e-68]"
      ],
      "maximum_krawczyk_to_box_radius_ratio": 1.3250301316477861e-33,
      "minimum_squared_site_distance_lower": "[1.207712918458207616437954502472732340466058178557134344526885313770218922024 +/- 2.16e-76]",
      "morse_index": 1,
      "preconditioner_determinant": [
        -907912898764364208339057286292369277859927026577251153793205848165972180844920588994542429993543857341101373786189973475953424027465014572500597728041310659799406994973336125244253890782289191129687436812282550617434851361556427,
        500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
      ],
      "preconditioner_invertible_exactly": true,
      "radius": [
        1,
        100000000000000000000000000000000000
      ],
      "strict_interior_inclusion_in_exact_rational_box": true
    },
    {
      "center_decimal": [
        "0.0436999828684234376663488705351331982176273025653190493974800316118228430505",
        "-0.0190687906490183524547909773781457460779776577280180768581572942392580856048",
        "1.49434816288684916654182425217899441377697773375661060949427835671048334833"
      ],
      "hessian_determinant_interval": "[-0.51424181950344476623591440088222 +/- 2.48e-33]",
      "hessian_determinant_strictly_negative": true,
      "hessian_determinant_upper": "[-0.5142418195034447662359144008822175247398856962667840020982009795800353340666 +/- 1.57e-77]",
      "id": 13,
      "index_reason": "harmonic trace zero, nonzero negative determinant",
      "krawczyk_image": [
        "[0.0436999828684234376663488705351331982176273025653190493974800316118 +/- 3.58e-68]",
        "[-0.0190687906490183524547909773781457460779776577280180768581572942393 +/- 5.53e-68]",
        "[1.4943481628868491665418242521789944137769777337566106094942783567105 +/- 2.40e-68]"
      ],
      "maximum_krawczyk_to_box_radius_ratio": 1.3378625902929121e-33,
      "minimum_squared_site_distance_lower": "[1.179635402747424790643601977624282298093069772115684246363363815011598373516 +/- 3.43e-76]",
      "morse_index": 1,
      "preconditioner_determinant": [
        -19446104188212589965900996992443457452852656919876555179581116156330300336770395229980324823347255355292329380338512369548655204640727811212930383989882784061157875458884857622572971847405835559961528306209231538058703003913677,
        10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
      ],
      "preconditioner_invertible_exactly": true,
      "radius": [
        1,
        100000000000000000000000000000000000
      ],
      "strict_interior_inclusion_in_exact_rational_box": true
    },
    {
      "center_decimal": [
        "0.516608162188927353946180422154696270952241630642711082632080858054265651964",
        "-0.51315566960333466264683528825529959203527097705658427306152963529943128426",
        "-0.0081325936310998679806552830664359746283268633945154816134753173114210884499"
      ],
      "hessian_determinant_interval": "[-0.0013123620608928830448636727638970 +/- 6.12e-35]",
      "hessian_determinant_strictly_negative": true,
      "hessian_determinant_upper": "[-0.001312362060892883044863672763896938801353511012731598019947614869553376807285 +/- 3.49e-79]",
      "id": 14,
      "index_reason": "harmonic trace zero, nonzero negative determinant",
      "krawczyk_image": [
        "[0.516608162188927353946180422154696270952241630642711082632080858054 +/- 4.17e-67]",
        "[-0.513155669603334662646835288255299592035270977056584273061529635299 +/- 5.87e-67]",
        "[-0.0081325936310998679806552830664359746283268633945154816134753173114 +/- 3.90e-68]"
      ],
      "maximum_krawczyk_to_box_radius_ratio": 1.550033937965435e-32,
      "minimum_squared_site_distance_lower": "[2.421621959041416561168575287626591656018479896767999534672005067716175652563 +/- 2.09e-76]",
      "morse_index": 1,
      "preconditioner_determinant": [
        -3809924219081876888887143764034742919117183622442357256003639116013104449294433962265455029889665079594738642707801913339769738351762888388733834503151999742195436183465365343977727521100797732482681798914924737869785490914287,
        5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
      ],
      "preconditioner_invertible_exactly": true,
      "radius": [
        1,
        100000000000000000000000000000000000
      ],
      "strict_interior_inclusion_in_exact_rational_box": true
    },
    {
      "center_decimal": [
        "0.616967406220523578137415175623584894053174216031053928596381376679696522323",
        "-0.00564331981211302783493388006607015421428948729916331676556505061652464389269",
        "-0.63321057922580712951623853782372701919782250294207817792703954524283506392"
      ],
      "hessian_determinant_interval": "[-0.0092524600881208463098592130564546 +/- 5.58e-35]",
      "hessian_determinant_strictly_negative": true,
      "hessian_determinant_upper": "[-0.009252460088120846309859213056454544245730831851864903790186859318490370953868 +/- 2.14e-79]",
      "id": 15,
      "index_reason": "harmonic trace zero, nonzero negative determinant",
      "krawczyk_image": [
        "[0.6169674062205235781374151756235848940531742160310539285963813766797 +/- 6.17e-68]",
        "[-0.0056433198121130278349338800660701542142894872991633167655650506165 +/- 3.41e-68]",
        "[-0.6332105792258071295162385378237270191978225029420781779270395452428 +/- 9.34e-68]"
      ],
      "maximum_krawczyk_to_box_radius_ratio": 5.8258152770741e-33,
      "minimum_squared_site_distance_lower": "[2.030238362666245260084739759783427646922315156803185453073710254753295302750 +/- 3.67e-76]",
      "morse_index": 1,
      "preconditioner_determinant": [
        -10807936380983597793949759144877151387338514893208336928198151457961414067492896294376621526634592477751551958356607594906547681869581671462615146413244589744494317608081285791220374714103964109768656964689637877871348542041973,
        100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
      ],
      "preconditioner_invertible_exactly": true,
      "radius": [
        1,
        100000000000000000000000000000000000
      ],
      "strict_interior_inclusion_in_exact_rational_box": true
    },
    {
      "center_decimal": [
        "0.680449096322193953625755476975019927713154139801871151032485914257722932256",
        "-0.00264011425653254950724683341691414710360211294909187804790080467806808710545",
        "0.698056828040048501027645712552572191191826022769581452627904643602732610112"
      ],
      "hessian_determinant_interval": "[-0.023960874211151050151503339596885 +/- 3.59e-34]",
      "hessian_determinant_strictly_negative": true,
      "hessian_determinant_upper": "[-0.02396087421115105015150333959688464174143113187275837311932328199564609222251 +/- 3.50e-78]",
      "id": 16,
      "index_reason": "harmonic trace zero, nonzero negative determinant",
      "krawczyk_image": [
        "[0.6804490963221939536257554769750199277131541398018711510324859142577 +/- 6.48e-68]",
        "[-0.00264011425653254950724683341691414710360211294909187804790080467807 +/- 8.96e-69]",
        "[0.6980568280400485010276457125525721911918260227695814526279046436027 +/- 7.44e-68]"
      ],
      "maximum_krawczyk_to_box_radius_ratio": 4.176972776546631e-33,
      "minimum_squared_site_distance_lower": "[1.808187091736672122749749906324171316949983893488175862200493204201059545753 +/- 2.71e-76]",
      "morse_index": 1,
      "preconditioner_determinant": [
        -521683803764667223243180713177033049438306991598294088682513655915508292141824933613828554817549426212421681531446229284930715152360675552992990834564345178884584295220572072179407302694923312739037938928640711151503671802613,
        12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
      ],
      "preconditioner_invertible_exactly": true,
      "radius": [
        1,
        100000000000000000000000000000000000
      ],
      "strict_interior_inclusion_in_exact_rational_box": true
    },
    {
      "center_decimal": [
        "0.689026564883710453456107526117847268164060745737144678125276695444463187508",
        "0.687407690445243338152297670824082795586674829718419895874640197285828524436",
        "-0.00565630741286841209291379476427516681848665964132408280920483339465224954485"
      ],
      "hessian_determinant_interval": "[-0.022339493288211712541490819436129 +/- 1.95e-34]",
      "hessian_determinant_strictly_negative": true,
      "hessian_determinant_upper": "[-0.02233949328821171254149081943612898628038044275831414949884729559615359781262 +/- 2.60e-78]",
      "id": 17,
      "index_reason": "harmonic trace zero, nonzero negative determinant",
      "krawczyk_image": [
        "[0.6890265648837104534561075261178472681640607457371446781252766954445 +/- 8.22e-68]",
        "[0.6874076904452433381522976708240827955866748297184198958746401972858 +/- 7.45e-68]",
        "[-0.00565630741286841209291379476427516681848665964132408280920483339465 +/- 9.06e-69]"
      ],
      "maximum_krawczyk_to_box_radius_ratio": 4.597489661666683e-33,
      "minimum_squared_site_distance_lower": "[1.824013228549111703029728470954066309479362581310224015727443117107405404171 +/- 2.86e-76]",
      "morse_index": 1,
      "preconditioner_determinant": [
        -223818863547743990332029960615629921823214237729162529831752257963172776766769711183623166451470718859804312686444750912826352833919618450336319749428398471998608521971763911084745265992596464482770310934742687516030010659336769,
        5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
      ],
      "preconditioner_invertible_exactly": true,
      "radius": [
        1,
        100000000000000000000000000000000000
      ],
      "strict_interior_inclusion_in_exact_rational_box": true
    },
    {
      "center_decimal": [
        "1.50064063866805178440960006834810505838649771910082482942146957179447810306",
        "0.000173331731744880785076390702155621441312274714513571804722670491213164510692",
        "-0.00749051856681539591749770099031861470586572411778761537708693073364298037968"
      ],
      "hessian_determinant_interval": "[-0.55665279294014445861676254853450 +/- 2.63e-33]",
      "hessian_determinant_strictly_negative": true,
      "hessian_determinant_upper": "[-0.5566527929401444586167625485345007846329094582943731703551101582486673661483 +/- 5.77e-78]",
      "id": 18,
      "index_reason": "harmonic trace zero, nonzero negative determinant",
      "krawczyk_image": [
        "[1.50064063866805178440960006834810505838649771910082482942146957179448 +/- 7.87e-69]",
        "[0.0001733317317448807850763907021556214413122747145135718047226704912 +/- 2.52e-68]",
        "[-0.0074905185668153959174977009903186147058657241177876153770869307336 +/- 5.51e-68]"
      ],
      "maximum_krawczyk_to_box_radius_ratio": 1.2052175359915551e-33,
      "minimum_squared_site_distance_lower": "[1.237513939688854188505726907791478074542348134884973124732119390151261862181 +/- 4.14e-76]",
      "morse_index": 1,
      "preconditioner_determinant": [
        -44911298958825470428215253762403534914725106213868455258595612021416332592836410287791128037200533110207793605668715065927624130901320401092462820136245063057712943936564191869922056889895842292619396227793214184024409098794839,
        25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
      ],
      "preconditioner_invertible_exactly": true,
      "radius": [
        1,
        100000000000000000000000000000000000
      ],
      "strict_interior_inclusion_in_exact_rational_box": true
    }
  ],
  "coordinate_denominator": 1000000,
  "efo_p": "1",
  "gns_alpha": "1/2",
  "mpmath_search_digits_noncertifying": 120,
  "potential": "sum_i 1/|x-A_i|",
  "schema": "gns-arb-krawczyk-critical-certificate-v2",
  "software": {
    "mpmath": "1.3.0",
    "platform": "macOS-15.6-arm64-arm-64bit-Mach-O",
    "python": "3.13.9 (v3.13.9:8183fa5e3f7, Oct 14 2025, 10:27:13) [Clang 16.0.0 (clang-1600.0.26.6)]",
    "python_flint": "0.9.0"
  }
}


==> anc/research/certification/critical_point_certificate.py <==
#!/usr/bin/env python3
"""Arb/Krawczyk certificates for 18 index-1 critical points.

The decimal Newton iteration is used only to choose box centers.  Every final
existence, local uniqueness, site-avoidance, and Hessian-sign assertion is
then proved with outward-rounded Arb balls at 256-bit precision.
"""

from __future__ import annotations

import hashlib
import json
import platform
import sys
from fractions import Fraction
from pathlib import Path

import flint
import mpmath as mp
from flint import arb, ctx, fmpq

from exact_voronoi_certificate import DENOMINATOR, SITES


STARTS = [
    [-1.499776642812868, -0.023556177540965267, -0.017095205899867377],
    [-0.67492370273746494, 0.0048618722973905312, -0.67519809433789502],
    [-0.6665133174891632, 0.65490138094553774, 0.0039947623022858238],
    [-0.6568387935426484, -0.63011068504586598, -0.0028659527428740667],
    [-0.49335746813532183, 0.010585232836591588, 0.48775362261378469],
    [-0.016902562955194888, 0.63016640071514207, 0.63185555372238611],
    [-0.0083492577960492097, 0.59213661540637619, -0.6001553097049509],
    [-0.006691314143721777, -0.6693485937573932, 0.67558174717248964],
    [0.00300024205930411, -0.62373354745257059, -0.64933423859529638],
    [0.015978994678722869, 1.5175808239156792, -0.0058180473609240821],
    [0.018845593379996733, -0.0024046731828177618, -1.4931082585859039],
    [0.019068760531944406, -1.4975535251015699, 0.030475920946066187],
    [0.043699982869336254, -0.019068790648814563, 1.4943481628861175],
    [0.51660816218910766, -0.51315566960372505, -0.0081325936310167341],
    [0.61696740690415064, -0.005643320764544618, -0.63321057979923934],
    [0.68044909616503668, -0.0026401142331437142, 0.69805682781987033],
    [0.68902656487893188, 0.68740769044136618, -0.0056563074119062272],
    [1.5006406386683464, 0.00017333173134214671, -0.0074905185675102981],
]

ARB_PRECISION_BITS = 256
MP_DECIMAL_DIGITS = 120
BOX_RADIUS = Fraction(1, 10**35)
CENTER_DIGITS = 75
ctx.prec = ARB_PRECISION_BITS


def mp_sites():
    return [[mp.mpf(x) / DENOMINATOR for x in p] for p in SITES]


def mp_grad_hess(x, sites):
    g = mp.matrix(3, 1)
    h = mp.matrix(3, 3)
    for p in sites:
        u = [x[j] - p[j] for j in range(3)]
        r2 = sum(z * z for z in u)
        inv3 = r2 ** mp.mpf('-1.5')
        inv5 = inv3 / r2
        for j in range(3):
            g[j] -= u[j] * inv3
            for k in range(3):
                h[j, k] += 3 * u[j] * u[k] * inv5
            h[j, j] -= inv3
    return g, h


def refine(start, sites):
    x = mp.matrix([mp.mpf(repr(z)) for z in start])
    for _ in range(30):
        g, h = mp_grad_hess(x, sites)
        step = mp.lu_solve(h, g)
        x -= step
        if max(abs(step[j]) for j in range(3)) < mp.mpf('1e-105'):
            break
    g, h = mp_grad_hess(x, sites)
    if max(abs(g[j]) for j in range(3)) >= mp.mpf('1e-95'):
        raise AssertionError("high-precision refinement failed")
    return x, h


def as_fraction(value):
    return Fraction(str(value))


def aq(value, radius=Fraction(0)):
    q = value if isinstance(value, Fraction) else as_fraction(value)
    center = arb(fmpq(q.numerator, q.denominator))
    if radius:
        center += arb(0, fmpq(radius.numerator, radius.denominator))
    return center


ASITES = [[aq(Fraction(x, DENOMINATOR)) for x in p] for p in SITES]


def arb_grad_hess(x):
    g = [arb(0) for _ in range(3)]
    h = [[arb(0) for _ in range(3)] for _ in range(3)]
    minimum_r2_lower = None
    for p in ASITES:
        u = [x[j] - p[j] for j in range(3)]
        r2 = sum((z * z for z in u), arb(0))
        if not r2.lower() > 0:
            raise AssertionError("box may meet a charge site")
        minimum_r2_lower = r2.lower() if minimum_r2_lower is None or r2.lower() < minimum_r2_lower else minimum_r2_lower
        inv3 = 1 / (r2 * r2.sqrt())
        inv5 = inv3 / r2
        for j in range(3):
            g[j] -= u[j] * inv3
            for k in range(3):
                h[j][k] += 3 * u[j] * u[k] * inv5
            h[j][j] -= inv3
    return g, h, minimum_r2_lower


def matmul(a, b):
    return [[sum((a[i][k] * b[k][j] for k in range(len(b))), arb(0))
             for j in range(len(b[0]))] for i in range(len(a))]


def matvec(a, x):
    return [sum((a[i][j] * x[j] for j in range(len(x))), arb(0))
            for i in range(len(a))]


def det3_ball(a):
    return (a[0][0] * (a[1][1] * a[2][2] - a[1][2] * a[2][1])
            - a[0][1] * (a[1][0] * a[2][2] - a[1][2] * a[2][0])
            + a[0][2] * (a[1][0] * a[2][1] - a[1][1] * a[2][0]))


def det3_fraction(a):
    """Exact determinant, used to certify that the Krawczyk preconditioner is invertible."""
    return (a[0][0] * (a[1][1] * a[2][2] - a[1][2] * a[2][1])
            - a[0][1] * (a[1][0] * a[2][2] - a[1][2] * a[2][0])
            + a[0][2] * (a[1][0] * a[2][1] - a[1][1] * a[2][0]))


def main():
    mp.mp.dps = MP_DECIMAL_DIGITS
    ctx.prec = ARB_PRECISION_BITS
    sites = mp_sites()
    certificates = []
    centers_fraction = []
    for number, start in enumerate(STARTS, 1):
        x_mp, h_mp = refine(start, sites)
        center_text = [mp.nstr(x_mp[j], CENTER_DIGITS) for j in range(3)]
        center_q = [Fraction(s) for s in center_text]
        centers_fraction.append(center_q)
        center = [aq(q) for q in center_q]
        box = [aq(q, BOX_RADIUS) for q in center_q]
        dx = [arb(0, fmpq(BOX_RADIUS.numerator, BOX_RADIUS.denominator)) for _ in range(3)]

        f0, _, _ = arb_grad_hess(center)
        _, jbox, min_r2 = arb_grad_hess(box)

        y_mp = h_mp ** -1
        y_q = [[Fraction(mp.nstr(y_mp[i, j], CENTER_DIGITS)) for j in range(3)]
               for i in range(3)]
        y_det = det3_fraction(y_q)
        if y_det == 0:
            raise AssertionError(f"singular Krawczyk preconditioner for box {number}")
        y = [[aq(y_q[i][j]) for j in range(3)] for i in range(3)]
        yj = matmul(y, jbox)
        m = [[(arb(1) if i == j else arb(0)) - yj[i][j]
              for j in range(3)] for i in range(3)]
        yf = matvec(y, f0)
        mdx = matvec(m, dx)
        krawczyk = [center[i] - yf[i] + mdx[i] for i in range(3)]
        # Certain Arb comparisons against enclosures of the exact endpoints
        # certify inclusion in the rational box, not just its Arb enclosure.
        for i in range(3):
            lo = aq(center_q[i] - BOX_RADIUS)
            hi = aq(center_q[i] + BOX_RADIUS)
            if not (krawczyk[i].lower() > lo and krawczyk[i].upper() < hi):
                raise AssertionError(
                    f"Krawczyk image not inside exact rational box {number}"
                )

        hdet = det3_ball(jbox)
        if not hdet.upper() < 0:
            raise AssertionError(f"negative Hessian determinant not certified for box {number}: {hdet}")

        certificates.append({
            "id": number,
            "center_decimal": center_text,
            "radius": [BOX_RADIUS.numerator, BOX_RADIUS.denominator],
            "krawczyk_image": [str(z) for z in krawczyk],
            "strict_interior_inclusion_in_exact_rational_box": True,
            "preconditioner_determinant": [y_det.numerator, y_det.denominator],
            "preconditioner_invertible_exactly": True,
            "maximum_krawczyk_to_box_radius_ratio": max(float(z.rad()) / float(box[i].rad())
                                                             for i, z in enumerate(krawczyk)),
            "hessian_determinant_interval": str(hdet),
            "hessian_determinant_upper": str(hdet.upper()),
            "hessian_determinant_strictly_negative": True,
            "minimum_squared_site_distance_lower": str(min_r2),
            "morse_index": 1,
            "index_reason": "harmonic trace zero, nonzero negative determinant",
        })

    # Rational boxes are pairwise disjoint (verified in exact arithmetic).
    for i in range(len(centers_fraction)):
        for j in range(i):
            if all(abs(centers_fraction[i][k] - centers_fraction[j][k]) <= 2 * BOX_RADIUS
                   for k in range(3)):
                raise AssertionError(f"boxes {i + 1} and {j + 1} overlap")

    result = {
        "schema": "gns-arb-krawczyk-critical-certificate-v2",
        "potential": "sum_i 1/|x-A_i|",
        "gns_alpha": "1/2",
        "efo_p": "1",
        "coordinate_denominator": DENOMINATOR,
        "arb_precision_bits": ARB_PRECISION_BITS,
        "mpmath_search_digits_noncertifying": MP_DECIMAL_DIGITS,
        "box_count": len(certificates),
        "boxes_pairwise_disjoint": True,
        "all_boxes_avoid_sites": True,
        "all_krawczyk_inclusions_in_exact_rational_boxes_strict": True,
        "all_krawczyk_preconditioners_invertible_exactly": True,
        "all_hessian_determinants_strictly_negative": True,
        "all_morse_indices": 1,
        "certificates": certificates,
        "software": {
            "python": sys.version,
            "python_flint": flint.__version__,
            "mpmath": mp.__version__,
            "platform": platform.platform(),
        },
    }
    out = Path(__file__).with_name("critical_point_certificate.json")
    out.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps({
        "output": str(out),
        "sha256": hashlib.sha256(out.read_bytes()).hexdigest(),
        "box_count": len(certificates),
        "maximum_contraction_ratio": max(c["maximum_krawczyk_to_box_radius_ratio"] for c in certificates),
        "all_index_1": True,
    }, indent=2))


if __name__ == "__main__":
    main()


==> anc/research/certification/exact_voronoi_certificate.json <==
{
  "base_coordinates": [
    [
      -2,
      -1,
      0
    ],
    [
      -2,
      0,
      -1
    ],
    [
      -2,
      0,
      1
    ],
    [
      -2,
      1,
      0
    ],
    [
      -1,
      -2,
      0
    ],
    [
      -1,
      0,
      -2
    ],
    [
      -1,
      0,
      2
    ],
    [
      -1,
      2,
      0
    ],
    [
      0,
      -2,
      -1
    ],
    [
      0,
      -2,
      1
    ],
    [
      0,
      -1,
      -2
    ],
    [
      0,
      -1,
      2
    ],
    [
      0,
      1,
      -2
    ],
    [
      0,
      1,
      2
    ],
    [
      0,
      2,
      -1
    ],
    [
      0,
      2,
      1
    ],
    [
      1,
      -2,
      0
    ],
    [
      1,
      0,
      -2
    ],
    [
      1,
      0,
      2
    ],
    [
      1,
      2,
      0
    ],
    [
      2,
      -1,
      0
    ],
    [
      2,
      0,
      -1
    ],
    [
      2,
      0,
      1
    ],
    [
      2,
      1,
      0
    ]
  ],
  "coordinate_denominator": 1000000,
  "coordinate_numerators": [
    [
      -2009085,
      -1005649,
      -9966
    ],
    [
      -2002386,
      4264,
      -1000270
    ],
    [
      -1991672,
      -513,
      991417
    ],
    [
      -2007006,
      996017,
      -3734
    ],
    [
      -990323,
      -1993944,
      -4600
    ],
    [
      -993116,
      -2748,
      -2006549
    ],
    [
      -994179,
      6569,
      1991471
    ],
    [
      -991702,
      2006224,
      4074
    ],
    [
      -9686,
      -1999988,
      -996151
    ],
    [
      257,
      -2003478,
      1005873
    ],
    [
      9701,
      -998695,
      -2005029
    ],
    [
      -7545,
      -1002162,
      2000615
    ],
    [
      -8309,
      1003557,
      -1991347
    ],
    [
      -5488,
      999768,
      1997623
    ],
    [
      -9821,
      2005855,
      -995940
    ],
    [
      -1670,
      2006121,
      990484
    ],
    [
      1001417,
      -1991860,
      -4151
    ],
    [
      1008033,
      -2028,
      -2003354
    ],
    [
      1002729,
      6204,
      2003524
    ],
    [
      993695,
      2005154,
      -4101
    ],
    [
      1994157,
      -1001408,
      8489
    ],
    [
      1996376,
      2282,
      -1003636
    ],
    [
      2003253,
      37,
      994282
    ],
    [
      2004841,
      991779,
      -3731
    ]
  ],
  "delaunay": {
    "counts": {
      "edges": 112,
      "tetrahedra": 67,
      "triangles": 156,
      "vertices": 24
    },
    "edges": [
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        0,
        3
      ],
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        8
      ],
      [
        0,
        9
      ],
      [
        0,
        11
      ],
      [
        1,
        2
      ],
      [
        1,
        3
      ],
      [
        1,
        4
      ],
      [
        1,
        5
      ],
      [
        1,
        12
      ],
      [
        1,
        14
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ],
      [
        2,
        6
      ],
      [
        2,
        7
      ],
      [
        2,
        9
      ],
      [
        2,
        11
      ],
      [
        2,
        12
      ],
      [
        2,
        15
      ],
      [
        2,
        16
      ],
      [
        3,
        6
      ],
      [
        3,
        7
      ],
      [
        3,
        12
      ],
      [
        3,
        13
      ],
      [
        3,
        14
      ],
      [
        4,
        5
      ],
      [
        4,
        6
      ],
      [
        4,
        8
      ],
      [
        4,
        9
      ],
      [
        4,
        10
      ],
      [
        4,
        11
      ],
      [
        4,
        12
      ],
      [
        4,
        16
      ],
      [
        5,
        8
      ],
      [
        5,
        10
      ],
      [
        5,
        12
      ],
      [
        5,
        17
      ],
      [
        6,
        7
      ],
      [
        6,
        11
      ],
      [
        6,
        12
      ],
      [
        6,
        13
      ],
      [
        6,
        15
      ],
      [
        6,
        16
      ],
      [
        6,
        18
      ],
      [
        6,
        19
      ],
      [
        6,
        20
      ],
      [
        6,
        22
      ],
      [
        6,
        23
      ],
      [
        7,
        12
      ],
      [
        7,
        13
      ],
      [
        7,
        14
      ],
      [
        7,
        15
      ],
      [
        7,
        19
      ],
      [
        8,
        9
      ],
      [
        8,
        10
      ],
      [
        8,
        12
      ],
      [
        8,
        16
      ],
      [
        8,
        21
      ],
      [
        9,
        11
      ],
      [
        9,
        16
      ],
      [
        9,
        18
      ],
      [
        9,
        20
      ],
      [
        10,
        12
      ],
      [
        10,
        16
      ],
      [
        10,
        17
      ],
      [
        10,
        21
      ],
      [
        11,
        13
      ],
      [
        11,
        16
      ],
      [
        11,
        18
      ],
      [
        11,
        20
      ],
      [
        11,
        22
      ],
      [
        12,
        14
      ],
      [
        12,
        15
      ],
      [
        12,
        16
      ],
      [
        12,
        17
      ],
      [
        12,
        19
      ],
      [
        12,
        20
      ],
      [
        12,
        21
      ],
      [
        12,
        23
      ],
      [
        13,
        15
      ],
      [
        13,
        18
      ],
      [
        13,
        19
      ],
      [
        13,
        22
      ],
      [
        13,
        23
      ],
      [
        14,
        15
      ],
      [
        14,
        17
      ],
      [
        14,
        19
      ],
      [
        15,
        18
      ],
      [
        15,
        19
      ],
      [
        16,
        17
      ],
      [
        16,
        20
      ],
      [
        16,
        21
      ],
      [
        16,
        22
      ],
      [
        17,
        19
      ],
      [
        17,
        21
      ],
      [
        17,
        23
      ],
      [
        18,
        19
      ],
      [
        18,
        20
      ],
      [
        18,
        22
      ],
      [
        18,
        23
      ],
      [
        19,
        21
      ],
      [
        19,
        22
      ],
      [
        19,
        23
      ],
      [
        20,
        21
      ],
      [
        20,
        22
      ],
      [
        20,
        23
      ],
      [
        21,
        22
      ],
      [
        21,
        23
      ],
      [
        22,
        23
      ]
    ],
    "minimum_strict_empty_sphere_product": 296744811406242594852194687011486133554700,
    "tetrahedra": [
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        4,
        5
      ],
      [
        0,
        2,
        4,
        9
      ],
      [
        0,
        2,
        9,
        11
      ],
      [
        0,
        4,
        5,
        8
      ],
      [
        1,
        2,
        3,
        12
      ],
      [
        1,
        2,
        4,
        12
      ],
      [
        1,
        3,
        12,
        14
      ],
      [
        1,
        4,
        5,
        12
      ],
      [
        2,
        3,
        6,
        7
      ],
      [
        2,
        3,
        7,
        12
      ],
      [
        2,
        4,
        6,
        11
      ],
      [
        2,
        4,
        6,
        16
      ],
      [
        2,
        4,
        9,
        11
      ],
      [
        2,
        4,
        12,
        16
      ],
      [
        2,
        6,
        7,
        15
      ],
      [
        2,
        6,
        12,
        15
      ],
      [
        2,
        6,
        12,
        16
      ],
      [
        2,
        7,
        12,
        15
      ],
      [
        3,
        6,
        7,
        13
      ],
      [
        3,
        7,
        12,
        14
      ],
      [
        4,
        5,
        8,
        10
      ],
      [
        4,
        5,
        10,
        12
      ],
      [
        4,
        6,
        11,
        16
      ],
      [
        4,
        8,
        9,
        16
      ],
      [
        4,
        8,
        10,
        12
      ],
      [
        4,
        8,
        12,
        16
      ],
      [
        4,
        9,
        11,
        16
      ],
      [
        5,
        10,
        12,
        17
      ],
      [
        6,
        7,
        13,
        15
      ],
      [
        6,
        11,
        13,
        18
      ],
      [
        6,
        11,
        16,
        22
      ],
      [
        6,
        11,
        18,
        22
      ],
      [
        6,
        12,
        15,
        19
      ],
      [
        6,
        12,
        16,
        20
      ],
      [
        6,
        12,
        19,
        23
      ],
      [
        6,
        12,
        20,
        23
      ],
      [
        6,
        13,
        15,
        19
      ],
      [
        6,
        13,
        18,
        22
      ],
      [
        6,
        13,
        19,
        23
      ],
      [
        6,
        13,
        22,
        23
      ],
      [
        6,
        16,
        20,
        22
      ],
      [
        6,
        20,
        22,
        23
      ],
      [
        7,
        12,
        14,
        19
      ],
      [
        7,
        12,
        15,
        19
      ],
      [
        7,
        14,
        15,
        19
      ],
      [
        8,
        10,
        12,
        21
      ],
      [
        8,
        10,
        16,
        21
      ],
      [
        8,
        12,
        16,
        21
      ],
      [
        9,
        11,
        16,
        20
      ],
      [
        9,
        11,
        18,
        20
      ],
      [
        10,
        12,
        17,
        21
      ],
      [
        10,
        16,
        17,
        21
      ],
      [
        11,
        16,
        20,
        22
      ],
      [
        11,
        18,
        20,
        22
      ],
      [
        12,
        14,
        17,
        19
      ],
      [
        12,
        16,
        20,
        21
      ],
      [
        12,
        17,
        19,
        21
      ],
      [
        12,
        19,
        21,
        23
      ],
      [
        12,
        20,
        21,
        23
      ],
      [
        13,
        15,
        18,
        19
      ],
      [
        13,
        18,
        19,
        22
      ],
      [
        13,
        19,
        22,
        23
      ],
      [
        17,
        19,
        21,
        23
      ],
      [
        18,
        19,
        22,
        23
      ],
      [
        20,
        21,
        22,
        23
      ]
    ],
    "triangles": [
      [
        0,
        1,
        2
      ],
      [
        0,
        1,
        3
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        3
      ],
      [
        0,
        2,
        4
      ],
      [
        0,
        2,
        9
      ],
      [
        0,
        2,
        11
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        8
      ],
      [
        0,
        4,
        9
      ],
      [
        0,
        5,
        8
      ],
      [
        0,
        9,
        11
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        12
      ],
      [
        1,
        3,
        12
      ],
      [
        1,
        3,
        14
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        4,
        12
      ],
      [
        1,
        5,
        12
      ],
      [
        1,
        12,
        14
      ],
      [
        2,
        3,
        6
      ],
      [
        2,
        3,
        7
      ],
      [
        2,
        3,
        12
      ],
      [
        2,
        4,
        6
      ],
      [
        2,
        4,
        9
      ],
      [
        2,
        4,
        11
      ],
      [
        2,
        4,
        12
      ],
      [
        2,
        4,
        16
      ],
      [
        2,
        6,
        7
      ],
      [
        2,
        6,
        11
      ],
      [
        2,
        6,
        12
      ],
      [
        2,
        6,
        15
      ],
      [
        2,
        6,
        16
      ],
      [
        2,
        7,
        12
      ],
      [
        2,
        7,
        15
      ],
      [
        2,
        9,
        11
      ],
      [
        2,
        12,
        15
      ],
      [
        2,
        12,
        16
      ],
      [
        3,
        6,
        7
      ],
      [
        3,
        6,
        13
      ],
      [
        3,
        7,
        12
      ],
      [
        3,
        7,
        13
      ],
      [
        3,
        7,
        14
      ],
      [
        3,
        12,
        14
      ],
      [
        4,
        5,
        8
      ],
      [
        4,
        5,
        10
      ],
      [
        4,
        5,
        12
      ],
      [
        4,
        6,
        11
      ],
      [
        4,
        6,
        16
      ],
      [
        4,
        8,
        9
      ],
      [
        4,
        8,
        10
      ],
      [
        4,
        8,
        12
      ],
      [
        4,
        8,
        16
      ],
      [
        4,
        9,
        11
      ],
      [
        4,
        9,
        16
      ],
      [
        4,
        10,
        12
      ],
      [
        4,
        11,
        16
      ],
      [
        4,
        12,
        16
      ],
      [
        5,
        8,
        10
      ],
      [
        5,
        10,
        12
      ],
      [
        5,
        10,
        17
      ],
      [
        5,
        12,
        17
      ],
      [
        6,
        7,
        13
      ],
      [
        6,
        7,
        15
      ],
      [
        6,
        11,
        13
      ],
      [
        6,
        11,
        16
      ],
      [
        6,
        11,
        18
      ],
      [
        6,
        11,
        22
      ],
      [
        6,
        12,
        15
      ],
      [
        6,
        12,
        16
      ],
      [
        6,
        12,
        19
      ],
      [
        6,
        12,
        20
      ],
      [
        6,
        12,
        23
      ],
      [
        6,
        13,
        15
      ],
      [
        6,
        13,
        18
      ],
      [
        6,
        13,
        19
      ],
      [
        6,
        13,
        22
      ],
      [
        6,
        13,
        23
      ],
      [
        6,
        15,
        19
      ],
      [
        6,
        16,
        20
      ],
      [
        6,
        16,
        22
      ],
      [
        6,
        18,
        22
      ],
      [
        6,
        19,
        23
      ],
      [
        6,
        20,
        22
      ],
      [
        6,
        20,
        23
      ],
      [
        6,
        22,
        23
      ],
      [
        7,
        12,
        14
      ],
      [
        7,
        12,
        15
      ],
      [
        7,
        12,
        19
      ],
      [
        7,
        13,
        15
      ],
      [
        7,
        14,
        15
      ],
      [
        7,
        14,
        19
      ],
      [
        7,
        15,
        19
      ],
      [
        8,
        9,
        16
      ],
      [
        8,
        10,
        12
      ],
      [
        8,
        10,
        16
      ],
      [
        8,
        10,
        21
      ],
      [
        8,
        12,
        16
      ],
      [
        8,
        12,
        21
      ],
      [
        8,
        16,
        21
      ],
      [
        9,
        11,
        16
      ],
      [
        9,
        11,
        18
      ],
      [
        9,
        11,
        20
      ],
      [
        9,
        16,
        20
      ],
      [
        9,
        18,
        20
      ],
      [
        10,
        12,
        17
      ],
      [
        10,
        12,
        21
      ],
      [
        10,
        16,
        17
      ],
      [
        10,
        16,
        21
      ],
      [
        10,
        17,
        21
      ],
      [
        11,
        13,
        18
      ],
      [
        11,
        16,
        20
      ],
      [
        11,
        16,
        22
      ],
      [
        11,
        18,
        20
      ],
      [
        11,
        18,
        22
      ],
      [
        11,
        20,
        22
      ],
      [
        12,
        14,
        17
      ],
      [
        12,
        14,
        19
      ],
      [
        12,
        15,
        19
      ],
      [
        12,
        16,
        20
      ],
      [
        12,
        16,
        21
      ],
      [
        12,
        17,
        19
      ],
      [
        12,
        17,
        21
      ],
      [
        12,
        19,
        21
      ],
      [
        12,
        19,
        23
      ],
      [
        12,
        20,
        21
      ],
      [
        12,
        20,
        23
      ],
      [
        12,
        21,
        23
      ],
      [
        13,
        15,
        18
      ],
      [
        13,
        15,
        19
      ],
      [
        13,
        18,
        19
      ],
      [
        13,
        18,
        22
      ],
      [
        13,
        19,
        22
      ],
      [
        13,
        19,
        23
      ],
      [
        13,
        22,
        23
      ],
      [
        14,
        15,
        19
      ],
      [
        14,
        17,
        19
      ],
      [
        15,
        18,
        19
      ],
      [
        16,
        17,
        21
      ],
      [
        16,
        20,
        21
      ],
      [
        16,
        20,
        22
      ],
      [
        17,
        19,
        21
      ],
      [
        17,
        19,
        23
      ],
      [
        17,
        21,
        23
      ],
      [
        18,
        19,
        22
      ],
      [
        18,
        19,
        23
      ],
      [
        18,
        20,
        22
      ],
      [
        18,
        22,
        23
      ],
      [
        19,
        21,
        23
      ],
      [
        19,
        22,
        23
      ],
      [
        20,
        21,
        22
      ],
      [
        20,
        21,
        23
      ],
      [
        20,
        22,
        23
      ],
      [
        21,
        22,
        23
      ]
    ]
  },
  "effective_voronoi_cells_by_dimension": {
    "0": {
      "count": 1,
      "dual_tetrahedra": [
        {
          "barycentric": [
            [
              119669683223185524413090089075866509,
              320452244984297803209523323445157284
            ],
            [
              839645589488538924303989403233236543,
              2243165714890084622466663264116100988
            ],
            [
              628503888673744550940406748896763,
              4995914732494620540014840231884412
            ],
            [
              40519156689247960556971515299593185,
              320452244984297803209523323445157284
            ]
          ],
          "vertices": [
            6,
            12,
            16,
            20
          ]
        }
      ]
    },
    "1": {
      "count": 14,
      "dual_triangles": [
        {
          "barycentric": [
            [
              46696952735082526410981,
              4027536022159985910332915
            ],
            [
              1990344795503153215923951,
              4027536022159985910332915
            ],
            [
              1990494273921750167997983,
              4027536022159985910332915
            ]
          ],
          "nearest_margin_min": [
            80158223516048983476999421457512819,
            4027536022159985910332915
          ],
          "vertices": [
            0,
            1,
            2
          ]
        },
        {
          "barycentric": [
            [
              26433306465043163065453,
              2427148415550162286861570
            ],
            [
              596855234315998767566721,
              1213574207775081143430785
            ],
            [
              241400928090624317732535,
              485429683110032457372314
            ]
          ],
          "nearest_margin_min": [
            352933258774645828605483262015972,
            1213574207775081143430785
          ],
          "vertices": [
            0,
            4,
            5
          ]
        },
        {
          "barycentric": [
            [
              4445453996926730415074077,
              13346562280692921020390729
            ],
            [
              8908535945545383136336725,
              26693124561385842040781458
            ],
            [
              8893680621986998074296579,
              26693124561385842040781458
            ]
          ],
          "nearest_margin_min": [
            170269146429638059187938737168919934,
            13346562280692921020390729
          ],
          "vertices": [
            2,
            4,
            11
          ]
        },
        {
          "barycentric": [
            [
              10720796588223955978327,
              1330429306360656306733202
            ],
            [
              657152176386562814785117,
              1330429306360656306733202
            ],
            [
              331278166692934767984879,
              665214653180328153366601
            ]
          ],
          "nearest_margin_min": [
            7795183782177176811383280480399725,
            665214653180328153366601
          ],
          "vertices": [
            2,
            6,
            7
          ]
        },
        {
          "barycentric": [
            [
              11915768739717662630139571,
              23916378051310875634944082
            ],
            [
              11829861022701763409133675,
              23916378051310875634944082
            ],
            [
              85374144445724797835418,
              11958189025655437817472041
            ]
          ],
          "nearest_margin_min": [
            99507437351441514098589444815768901,
            11958189025655437817472041
          ],
          "vertices": [
            3,
            12,
            14
          ]
        },
        {
          "barycentric": [
            [
              332619322419530616329675,
              674869055842792151379734
            ],
            [
              9581598904651634647579,
              674869055842792151379734
            ],
            [
              166334067259304950201240,
              337434527921396075689867
            ]
          ],
          "nearest_margin_min": [
            6948123360315275538503326578904695,
            337434527921396075689867
          ],
          "vertices": [
            4,
            9,
            16
          ]
        },
        {
          "barycentric": [
            [
              2015184263604091709281227,
              4053153416651312928590539
            ],
            [
              22439876943424320150485,
              4053153416651312928590539
            ],
            [
              2015529276103796899158827,
              4053153416651312928590539
            ]
          ],
          "nearest_margin_min": [
            10449984940875614982888241163289320,
            4053153416651312928590539
          ],
          "vertices": [
            5,
            12,
            17
          ]
        },
        {
          "barycentric": [
            [
              4015221613370484068421247,
              8112630682197239861608466
            ],
            [
              40621125251932592773566,
              4056315341098619930804233
            ],
            [
              4016166818322890607640087,
              8112630682197239861608466
            ]
          ],
          "nearest_margin_min": [
            40650340837256257345687689884815759,
            4056315341098619930804233
          ],
          "vertices": [
            6,
            11,
            18
          ]
        },
        {
          "barycentric": [
            [
              1948583824296715722617193,
              3910103767235766375264043
            ],
            [
              12849180002050472974727,
              3910103767235766375264043
            ],
            [
              1948670762937000179672123,
              3910103767235766375264043
            ]
          ],
          "nearest_margin_min": [
            8245319324850337384612700633706789,
            3910103767235766375264043
          ],
          "vertices": [
            7,
            14,
            19
          ]
        },
        {
          "barycentric": [
            [
              8887865042431636598958715,
              26672456871209098366295094
            ],
            [
              4454256468660094243063112,
              13336228435604549183147547
            ],
            [
              8876078891457273281210155,
              26672456871209098366295094
            ]
          ],
          "nearest_margin_min": [
            11030925293247324559366174600724216,
            4445409478534849727715849
          ],
          "vertices": [
            10,
            16,
            21
          ]
        },
        {
          "barycentric": [
            [
              6029887852965588837452217,
              12180316765018399665729064
            ],
            [
              40338078551522258762965,
              6090158382509199832864532
            ],
            [
              6069752754949766310750917,
              12180316765018399665729064
            ]
          ],
          "nearest_margin_min": [
            29988294895255819516506869787364119,
            3045079191254599916432266
          ],
          "vertices": [
            11,
            18,
            20
          ]
        },
        {
          "barycentric": [
            [
              1785922594241912940608627,
              5381337137585574018479854
            ],
            [
              1791691093814563173077837,
              5381337137585574018479854
            ],
            [
              901861724764548952396695,
              2690668568792787009239927
            ]
          ],
          "nearest_margin_min": [
            23173380834482826107771236640843050,
            2690668568792787009239927
          ],
          "vertices": [
            12,
            19,
            21
          ]
        },
        {
          "barycentric": [
            [
              12277376178903588058892097,
              24610859775905203075634050
            ],
            [
              6111432435823480945467008,
              12305429887952601537817025
            ],
            [
              110618725354653125807937,
              24610859775905203075634050
            ]
          ],
          "nearest_margin_min": [
            2768143133358886565469917563404336,
            2461085977590520307563405
          ],
          "vertices": [
            18,
            19,
            23
          ]
        },
        {
          "barycentric": [
            [
              1991783818687333548138717,
              4020539147124254309301074
            ],
            [
              18734776065472502765250,
              2010269573562127154650537
            ],
            [
              1991285776305975755631857,
              4020539147124254309301074
            ]
          ],
          "nearest_margin_min": [
            18581625075077294257094771067701747,
            2010269573562127154650537
          ],
          "vertices": [
            20,
            21,
            23
          ]
        }
      ]
    },
    "2": {
      "count": 36,
      "dual_edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          6
        ],
        [
          3,
          7
        ],
        [
          4,
          8
        ],
        [
          4,
          9
        ],
        [
          5,
          10
        ],
        [
          5,
          12
        ],
        [
          6,
          11
        ],
        [
          6,
          13
        ],
        [
          7,
          14
        ],
        [
          7,
          15
        ],
        [
          8,
          10
        ],
        [
          8,
          16
        ],
        [
          9,
          11
        ],
        [
          9,
          16
        ],
        [
          10,
          17
        ],
        [
          11,
          18
        ],
        [
          12,
          14
        ],
        [
          12,
          17
        ],
        [
          13,
          15
        ],
        [
          13,
          18
        ],
        [
          14,
          19
        ],
        [
          15,
          19
        ],
        [
          16,
          20
        ],
        [
          17,
          21
        ],
        [
          18,
          22
        ],
        [
          19,
          23
        ],
        [
          20,
          21
        ],
        [
          20,
          22
        ],
        [
          21,
          23
        ],
        [
          22,
          23
        ]
      ]
    },
    "3": {
      "count": 24,
      "dual_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23
      ]
    }
  },
  "genericity": {
    "minimum_absolute_edge_nearest_margin": [
      143753256,
      1
    ],
    "minimum_absolute_tetrahedron_barycentric": [
      9759123278472529269236785884205321,
      2090596667626699006013174008097822322
    ],
    "minimum_absolute_triangle_barycentric": [
      63982323834490170008,
      1358453353382550052924069
    ],
    "minimum_absolute_triangle_nearest_margin": [
      3441751615753642410984725576857291,
      12203706291298804970211929
    ],
    "tetrahedron_boundary_failures": [],
    "triangle_boundary_failures": []
  },
  "ineffective_triangle_count": 142,
  "noise_numerators": [
    [
      -9085,
      -5649,
      -9966
    ],
    [
      -2386,
      4264,
      -270
    ],
    [
      8328,
      -513,
      -8583
    ],
    [
      -7006,
      -3983,
      -3734
    ],
    [
      9677,
      6056,
      -4600
    ],
    [
      6884,
      -2748,
      -6549
    ],
    [
      5821,
      6569,
      -8529
    ],
    [
      8298,
      6224,
      4074
    ],
    [
      -9686,
      12,
      3849
    ],
    [
      257,
      -3478,
      5873
    ],
    [
      9701,
      1305,
      -5029
    ],
    [
      -7545,
      -2162,
      615
    ],
    [
      -8309,
      3557,
      8653
    ],
    [
      -5488,
      -232,
      -2377
    ],
    [
      -9821,
      5855,
      4060
    ],
    [
      -1670,
      6121,
      -9516
    ],
    [
      1417,
      8140,
      -4151
    ],
    [
      8033,
      -2028,
      -3354
    ],
    [
      2729,
      6204,
      3524
    ],
    [
      -6305,
      5154,
      -4101
    ],
    [
      -5843,
      -1408,
      8489
    ],
    [
      -3624,
      2282,
      -3636
    ],
    [
      3253,
      37,
      -5718
    ],
    [
      4841,
      -8221,
      -3731
    ]
  ],
  "platform": "macOS-15.6-arm64-arm-64bit-Mach-O",
  "python": "3.13.9 (v3.13.9:8183fa5e3f7, Oct 14 2025, 10:27:13) [Clang 16.0.0 (clang-1600.0.26.6)]",
  "schema": "gns-exact-voronoi-certificate-v1",
  "strong_general_position": {
    "all_five_subsets_noncospherical": true,
    "all_four_subsets_affinely_independent": true,
    "minimum_absolute_five_point_insphere_numerator": 7646698260706286959940590,
    "minimum_absolute_orientation_numerator": 76710796042601
  }
}


==> anc/research/certification/exact_voronoi_certificate.py <==
#!/usr/bin/env python3
"""Exact Voronoi--Delaunay certificate for the rational GNS counterexample.

All predicates after the initial construction are over Python integers or
fractions.  SciPy is not used.  The Delaunay tetrahedra are obtained by
exhaustively testing every 4-subset for a strictly empty circumsphere.
"""

from __future__ import annotations

import hashlib
import itertools
import json
import platform
import sys
from fractions import Fraction
from pathlib import Path


DENOMINATOR = 1_000_000
NOISE = [
    [-9085, -5649, -9966], [-2386, 4264, -270], [8328, -513, -8583],
    [-7006, -3983, -3734], [9677, 6056, -4600], [6884, -2748, -6549],
    [5821, 6569, -8529], [8298, 6224, 4074], [-9686, 12, 3849],
    [257, -3478, 5873], [9701, 1305, -5029], [-7545, -2162, 615],
    [-8309, 3557, 8653], [-5488, -232, -2377], [-9821, 5855, 4060],
    [-1670, 6121, -9516], [1417, 8140, -4151], [8033, -2028, -3354],
    [2729, 6204, 3524], [-6305, 5154, -4101], [-5843, -1408, 8489],
    [-3624, 2282, -3636], [3253, 37, -5718], [4841, -8221, -3731],
]


def base_sites():
    pts = set()
    for zero_axis in range(3):
        axes = [i for i in range(3) if i != zero_axis]
        for vals in ((1, 2), (2, 1)):
            for signs in itertools.product((-1, 1), repeat=2):
                p = [0, 0, 0]
                p[axes[0]] = signs[0] * vals[0]
                p[axes[1]] = signs[1] * vals[1]
                pts.add(tuple(p))
    return sorted(pts)


BASE = base_sites()
SITES = [tuple(DENOMINATOR * x + e for x, e in zip(p, eps))
         for p, eps in zip(BASE, NOISE)]


def det3(rows):
    (a, b, c), (d, e, f), (g, h, i) = rows
    return a * (e * i - f * h) - b * (d * i - f * g) + c * (d * h - e * g)


def det_bareiss(rows):
    a = [list(map(int, row)) for row in rows]
    n = len(a)
    sign = 1
    prev = 1
    for k in range(n - 1):
        if a[k][k] == 0:
            pivot = next((r for r in range(k + 1, n) if a[r][k]), None)
            if pivot is None:
                return 0
            a[k], a[pivot] = a[pivot], a[k]
            sign *= -1
        pivot = a[k][k]
        for i in range(k + 1, n):
            for j in range(k + 1, n):
                a[i][j] = (a[i][j] * pivot - a[i][k] * a[k][j]) // prev
        prev = pivot
    return sign * a[n - 1][n - 1]


def sub(a, b):
    return tuple(x - y for x, y in zip(a, b))


def dot(a, b):
    return sum(x * y for x, y in zip(a, b))


def orient(a, b, c, d):
    return det3([sub(b, a), sub(c, a), sub(d, a)])


def insphere(a, b, c, d, e):
    # Equivalent to det[x,y,z,|x|^2,1] for rows a,b,c,d,e,
    # after subtracting row e and expanding along the final column.
    ne = dot(e, e)
    rows = []
    for p in (a, b, c, d):
        v = sub(p, e)
        rows.append([*v, dot(p, p) - ne])
    return det_bareiss(rows)


def solve_fraction(matrix, rhs):
    a = [[Fraction(x) for x in row] + [Fraction(y)]
         for row, y in zip(matrix, rhs)]
    n = len(a)
    for k in range(n):
        pivot = next(r for r in range(k, n) if a[r][k])
        a[k], a[pivot] = a[pivot], a[k]
        q = a[k][k]
        a[k] = [z / q for z in a[k]]
        for r in range(n):
            if r == k:
                continue
            q = a[r][k]
            if q:
                a[r] = [u - q * v for u, v in zip(a[r], a[k])]
    return [a[i][-1] for i in range(n)]


def dist2(q, p):
    return sum((x - y) ** 2 for x, y in zip(q, p))


def triangle_data(ids):
    a, b, c = [SITES[i] for i in ids]
    e1, e2 = sub(b, a), sub(c, a)
    gram = [[dot(e1, e1), dot(e1, e2)],
            [dot(e1, e2), dot(e2, e2)]]
    u, v = solve_fraction(gram, [Fraction(dot(e1, e1), 2),
                                 Fraction(dot(e2, e2), 2)])
    q = tuple(Fraction(a[j]) + u * e1[j] + v * e2[j] for j in range(3))
    bary = [1 - u - v, u, v]
    r2 = dist2(q, a)
    other_margins = [dist2(q, SITES[i]) - r2
                     for i in range(len(SITES)) if i not in ids]
    return q, bary, other_margins


def tetra_data(ids):
    a, b, c, d = [SITES[i] for i in ids]
    matrix = [[2 * (p[j] - a[j]) for j in range(3)] for p in (b, c, d)]
    rhs = [dot(p, p) - dot(a, a) for p in (b, c, d)]
    q = tuple(solve_fraction(matrix, rhs))
    coeff = solve_fraction([[b[j] - a[j], c[j] - a[j], d[j] - a[j]]
                            for j in range(3)],
                           [q[j] - a[j] for j in range(3)])
    bary = [1 - sum(coeff), *coeff]
    return q, bary


def frac_pair(x):
    x = Fraction(x)
    return [x.numerator, x.denominator]


def main():
    n = len(SITES)
    all_four = list(itertools.combinations(range(n), 4))
    orientation_values = {}
    min_abs_orient = None
    for ids in all_four:
        o = orient(*(SITES[i] for i in ids))
        if o == 0:
            raise AssertionError(f"four coplanar sites: {ids}")
        orientation_values[ids] = o
        min_abs_orient = abs(o) if min_abs_orient is None else min(min_abs_orient, abs(o))

    min_abs_five = None
    for ids in itertools.combinations(range(n), 5):
        val = insphere(*(SITES[i] for i in ids))
        if val == 0:
            raise AssertionError(f"five cospherical sites: {ids}")
        min_abs_five = abs(val) if min_abs_five is None else min(min_abs_five, abs(val))

    tetrahedra = []
    min_empty_sign = None
    for ids, o in orientation_values.items():
        outside = []
        for i in range(n):
            if i in ids:
                continue
            signed = o * insphere(*(SITES[j] for j in ids), SITES[i])
            outside.append(signed)
        if min(outside) > 0:
            tetrahedra.append(ids)
            m = min(outside)
            min_empty_sign = m if min_empty_sign is None else min(min_empty_sign, m)

    faces = set()
    edges = set()
    for tet in tetrahedra:
        faces.update(itertools.combinations(tet, 3))
        edges.update(itertools.combinations(tet, 2))
    faces = sorted(faces)
    edges = sorted(edges)

    effective_triangles = []
    ineffective_triangles = []
    triangle_genericity_failures = []
    min_abs_triangle_bary = None
    min_abs_triangle_nearest = None
    for ids in faces:
        q, bary, margins = triangle_data(ids)
        mb = min(abs(x) for x in bary)
        mn = min(abs(x) for x in margins)
        min_abs_triangle_bary = mb if min_abs_triangle_bary is None else min(min_abs_triangle_bary, mb)
        min_abs_triangle_nearest = mn if min_abs_triangle_nearest is None else min(min_abs_triangle_nearest, mn)
        in_cell = min(margins) > 0
        in_simplex = min(bary) > 0
        if in_cell and any(x == 0 for x in bary):
            triangle_genericity_failures.append(ids)
        record = {"vertices": list(ids), "barycentric": [frac_pair(x) for x in bary],
                  "nearest_margin_min": frac_pair(min(margins))}
        (effective_triangles if in_cell and in_simplex else ineffective_triangles).append(record)

    effective_tetrahedra = []
    tetra_genericity_failures = []
    min_abs_tetra_bary = None
    for ids in tetrahedra:
        _, bary = tetra_data(ids)
        mb = min(abs(x) for x in bary)
        min_abs_tetra_bary = mb if min_abs_tetra_bary is None else min(min_abs_tetra_bary, mb)
        if any(x == 0 for x in bary):
            tetra_genericity_failures.append(ids)
        if min(bary) > 0:
            effective_tetrahedra.append({"vertices": list(ids),
                                         "barycentric": [frac_pair(x) for x in bary]})

    effective_edges = []
    min_abs_edge_nearest = None
    for ids in edges:
        a, b = [SITES[i] for i in ids]
        q = tuple(Fraction(x + y, 2) for x, y in zip(a, b))
        r2 = dist2(q, a)
        margins = [dist2(q, SITES[i]) - r2 for i in range(n) if i not in ids]
        mn = min(abs(x) for x in margins)
        min_abs_edge_nearest = mn if min_abs_edge_nearest is None else min(min_abs_edge_nearest, mn)
        if min(margins) > 0:
            effective_edges.append(list(ids))

    if triangle_genericity_failures or tetra_genericity_failures:
        raise AssertionError("GNS boundary genericity failure")

    result = {
        "schema": "gns-exact-voronoi-certificate-v1",
        "python": sys.version,
        "platform": platform.platform(),
        "coordinate_denominator": DENOMINATOR,
        "base_coordinates": [list(x) for x in BASE],
        "noise_numerators": NOISE,
        "coordinate_numerators": [list(x) for x in SITES],
        "strong_general_position": {
            "all_four_subsets_affinely_independent": True,
            "all_five_subsets_noncospherical": True,
            "minimum_absolute_orientation_numerator": min_abs_orient,
            "minimum_absolute_five_point_insphere_numerator": min_abs_five,
        },
        "delaunay": {
            "tetrahedra": [list(x) for x in tetrahedra],
            "triangles": [list(x) for x in faces],
            "edges": [list(x) for x in edges],
            "counts": {"tetrahedra": len(tetrahedra), "triangles": len(faces),
                       "edges": len(edges), "vertices": n},
            "minimum_strict_empty_sphere_product": min_empty_sign,
        },
        "effective_voronoi_cells_by_dimension": {
            "0": {"count": len(effective_tetrahedra), "dual_tetrahedra": effective_tetrahedra},
            "1": {"count": len(effective_triangles), "dual_triangles": effective_triangles},
            "2": {"count": len(effective_edges), "dual_edges": effective_edges},
            "3": {"count": n, "dual_vertices": list(range(n))},
        },
        "genericity": {
            "triangle_boundary_failures": triangle_genericity_failures,
            "tetrahedron_boundary_failures": tetra_genericity_failures,
            "minimum_absolute_triangle_barycentric": frac_pair(min_abs_triangle_bary),
            "minimum_absolute_triangle_nearest_margin": frac_pair(min_abs_triangle_nearest),
            "minimum_absolute_tetrahedron_barycentric": frac_pair(min_abs_tetra_bary),
            "minimum_absolute_edge_nearest_margin": frac_pair(min_abs_edge_nearest),
        },
        "ineffective_triangle_count": len(ineffective_triangles),
    }
    out = Path(__file__).with_name("exact_voronoi_certificate.json")
    out.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    digest = hashlib.sha256(out.read_bytes()).hexdigest()
    print(json.dumps({
        "output": str(out),
        "sha256": digest,
        "delaunay_counts": result["delaunay"]["counts"],
        "effective_counts": {k: v["count"] for k, v in result["effective_voronoi_cells_by_dimension"].items()},
        "general_position": result["strong_general_position"],
    }, indent=2))


if __name__ == "__main__":
    main()


==> anc/research/certification/independent_adversarial_verifier.py <==
#!/usr/bin/env python3
"""Independent adversarial verifier for the rational GNS certificates.

This deliberately does not import either certificate generator.  Delaunay
tetrahedra are reconstructed from exact rational circumcenters, rather than
from the generator's oriented in-sphere convention.  The critical boxes are
rechecked at 512-bit Arb precision with newly constructed rational
preconditioners.  In particular, this checker proves that every
preconditioner is nonsingular and compares each Krawczyk image with the
*exact rational* box endpoints.
"""

from __future__ import annotations

import itertools
import json
from fractions import Fraction
from pathlib import Path

import mpmath as mp
from flint import arb, ctx, fmpq


HERE = Path(__file__).resolve().parent
VORONOI_PATH = HERE / "exact_voronoi_certificate.json"
CRITICAL_PATH = HERE / "critical_point_certificate.json"
RELATIVE_PATH = HERE / "relative_line_counterexample_certificate.json"


def det3(a):
    return (
        a[0][0] * (a[1][1] * a[2][2] - a[1][2] * a[2][1])
        - a[0][1] * (a[1][0] * a[2][2] - a[1][2] * a[2][0])
        + a[0][2] * (a[1][0] * a[2][1] - a[1][1] * a[2][0])
    )


def det3_fraction(a):
    return Fraction(det3(a))


def sub(a, b):
    return tuple(x - y for x, y in zip(a, b))


def dot(a, b):
    return sum(x * y for x, y in zip(a, b))


def dist2(q, p):
    return sum((q[j] - p[j]) ** 2 for j in range(3))


def solve3_cramer(matrix, rhs):
    denominator = det3(matrix)
    if denominator == 0:
        raise AssertionError("singular exact system")
    answer = []
    for column in range(3):
        replaced = [
            [rhs[row] if j == column else matrix[row][j] for j in range(3)]
            for row in range(3)
        ]
        answer.append(Fraction(det3(replaced), denominator))
    return tuple(answer)


def tetra_circumcenter(ids, sites):
    a, b, c, d = [sites[i] for i in ids]
    matrix = [[2 * (p[j] - a[j]) for j in range(3)] for p in (b, c, d)]
    rhs = [dot(p, p) - dot(a, a) for p in (b, c, d)]
    return solve3_cramer(matrix, rhs)


def tetra_barycentric(ids, q, sites):
    a, b, c, d = [sites[i] for i in ids]
    columns = [sub(b, a), sub(c, a), sub(d, a)]
    matrix = [[columns[j][row] for j in range(3)] for row in range(3)]
    coeff = solve3_cramer(matrix, sub(q, a))
    return (1 - sum(coeff), *coeff)


def triangle_circumcenter_barycentric(ids, sites):
    a, b, c = [sites[i] for i in ids]
    e1, e2 = sub(b, a), sub(c, a)
    g11, g12, g22 = dot(e1, e1), dot(e1, e2), dot(e2, e2)
    denominator = g11 * g22 - g12 * g12
    if denominator == 0:
        raise AssertionError("affinely dependent triangle")
    rhs1, rhs2 = Fraction(g11, 2), Fraction(g22, 2)
    u = (rhs1 * g22 - g12 * rhs2) / denominator
    v = (g11 * rhs2 - rhs1 * g12) / denominator
    q = tuple(Fraction(a[j]) + u * e1[j] + v * e2[j] for j in range(3))
    return q, (1 - u - v, u, v)


def verify_voronoi():
    claimed = json.loads(VORONOI_PATH.read_text(encoding="utf-8"))
    sites = [tuple(p) for p in claimed["coordinate_numerators"]]
    if len(sites) != 24 or len(set(sites)) != 24:
        raise AssertionError("sites are not 24 distinct points")

    tetrahedra = []
    all_distance_differences_nonzero = True
    for ids in itertools.combinations(range(len(sites)), 4):
        a, b, c, d = [sites[i] for i in ids]
        orientation = det3([sub(b, a), sub(c, a), sub(d, a)])
        if orientation == 0:
            raise AssertionError(f"coplanar four-subset {ids}")
        q = tetra_circumcenter(ids, sites)
        radius2 = dist2(q, a)
        differences = [
            dist2(q, sites[i]) - radius2
            for i in range(len(sites))
            if i not in ids
        ]
        if any(delta == 0 for delta in differences):
            all_distance_differences_nonzero = False
            raise AssertionError(f"cospherical five-subset extending {ids}")
        if all(delta > 0 for delta in differences):
            tetrahedra.append(ids)

    claimed_tetrahedra = [tuple(x) for x in claimed["delaunay"]["tetrahedra"]]
    if tetrahedra != claimed_tetrahedra:
        raise AssertionError("independent empty-sphere tetrahedron list differs")

    faces = sorted({f for t in tetrahedra for f in itertools.combinations(t, 3)})
    edges = sorted({e for t in tetrahedra for e in itertools.combinations(t, 2)})
    if faces != [tuple(x) for x in claimed["delaunay"]["triangles"]]:
        raise AssertionError("independent Delaunay triangle list differs")
    if edges != [tuple(x) for x in claimed["delaunay"]["edges"]]:
        raise AssertionError("independent Delaunay edge list differs")

    effective_tetrahedra = []
    tetra_boundary_hits = []
    for ids in tetrahedra:
        q = tetra_circumcenter(ids, sites)
        bary = tetra_barycentric(ids, q, sites)
        if any(x == 0 for x in bary):
            tetra_boundary_hits.append(ids)
        if all(x > 0 for x in bary):
            effective_tetrahedra.append(ids)

    effective_triangles = []
    triangle_boundary_hits = []
    for ids in faces:
        q, bary = triangle_circumcenter_barycentric(ids, sites)
        radius2 = dist2(q, sites[ids[0]])
        margins = [
            dist2(q, sites[i]) - radius2
            for i in range(len(sites))
            if i not in ids
        ]
        in_relative_voronoi_cell = all(x > 0 for x in margins)
        if in_relative_voronoi_cell and any(x == 0 for x in bary):
            triangle_boundary_hits.append(ids)
        if in_relative_voronoi_cell and all(x > 0 for x in bary):
            effective_triangles.append(ids)

    effective_edges = []
    for ids in edges:
        a, b = [sites[i] for i in ids]
        midpoint = tuple(Fraction(x + y, 2) for x, y in zip(a, b))
        radius2 = dist2(midpoint, a)
        margins = [
            dist2(midpoint, sites[i]) - radius2
            for i in range(len(sites))
            if i not in ids
        ]
        if all(x > 0 for x in margins):
            effective_edges.append(ids)

    claimed_effective = claimed["effective_voronoi_cells_by_dimension"]
    if effective_tetrahedra != [
        tuple(x["vertices"]) for x in claimed_effective["0"]["dual_tetrahedra"]
    ]:
        raise AssertionError("effective zero-cell list differs")
    if effective_triangles != [
        tuple(x["vertices"]) for x in claimed_effective["1"]["dual_triangles"]
    ]:
        raise AssertionError("effective one-cell list differs")
    if effective_edges != [tuple(x) for x in claimed_effective["2"]["dual_edges"]]:
        raise AssertionError("effective two-cell list differs")
    if tetra_boundary_hits or triangle_boundary_hits:
        raise AssertionError("GNS dual-simplex boundary condition fails")

    return {
        "distinct_sites": True,
        "all_four_affinely_independent": True,
        "all_five_noncospherical": all_distance_differences_nonzero,
        "delaunay_counts": [len(tetrahedra), len(faces), len(edges), len(sites)],
        "effective_counts_by_voronoi_dimension": [
            len(effective_tetrahedra),
            len(effective_triangles),
            len(effective_edges),
            len(sites),
        ],
        "gns_boundary_hits": 0,
    }


def aq(q, radius=Fraction(0)):
    q = Fraction(q)
    result = arb(fmpq(q.numerator, q.denominator))
    if radius:
        radius = Fraction(radius)
        result += arb(0, fmpq(radius.numerator, radius.denominator))
    return result


def arb_grad_hess(x, sites):
    gradient = [arb(0) for _ in range(3)]
    hessian = [[arb(0) for _ in range(3)] for _ in range(3)]
    minimum_distance2 = None
    for site in sites:
        displacement = [x[j] - site[j] for j in range(3)]
        distance2 = sum((z * z for z in displacement), arb(0))
        if not distance2.lower() > 0:
            raise AssertionError("a critical box may meet a site")
        if minimum_distance2 is None or distance2.lower() < minimum_distance2:
            minimum_distance2 = distance2.lower()
        inverse3 = 1 / (distance2 * distance2.sqrt())
        inverse5 = inverse3 / distance2
        for j in range(3):
            gradient[j] -= displacement[j] * inverse3
            for k in range(3):
                hessian[j][k] += 3 * displacement[j] * displacement[k] * inverse5
            hessian[j][j] -= inverse3
    return gradient, hessian, minimum_distance2


def mp_hessian(center, sites):
    hessian = mp.matrix(3, 3)
    for site in sites:
        displacement = [center[j] - site[j] for j in range(3)]
        distance2 = sum(z * z for z in displacement)
        inverse3 = distance2 ** mp.mpf("-1.5")
        inverse5 = inverse3 / distance2
        for j in range(3):
            for k in range(3):
                hessian[j, k] += 3 * displacement[j] * displacement[k] * inverse5
            hessian[j, j] -= inverse3
    return hessian


def matmul(a, b):
    return [
        [
            sum((a[i][k] * b[k][j] for k in range(len(b))), arb(0))
            for j in range(len(b[0]))
        ]
        for i in range(len(a))
    ]


def matvec(a, x):
    return [
        sum((a[i][j] * x[j] for j in range(len(x))), arb(0))
        for i in range(len(a))
    ]


def det3_arb(a):
    return (
        a[0][0] * (a[1][1] * a[2][2] - a[1][2] * a[2][1])
        - a[0][1] * (a[1][0] * a[2][2] - a[1][2] * a[2][0])
        + a[0][2] * (a[1][0] * a[2][1] - a[1][1] * a[2][0])
    )


def verify_critical_boxes():
    mp.mp.dps = 180
    ctx.prec = 512
    voronoi = json.loads(VORONOI_PATH.read_text(encoding="utf-8"))
    critical = json.loads(CRITICAL_PATH.read_text(encoding="utf-8"))
    denominator = int(voronoi["coordinate_denominator"])
    sites_q = [
        [Fraction(x, denominator) for x in point]
        for point in voronoi["coordinate_numerators"]
    ]
    sites_arb = [[aq(x) for x in point] for point in sites_q]
    sites_mp = [[mp.mpf(x.numerator) / x.denominator for x in point] for point in sites_q]

    exact_boxes = []
    closest_hessian_upper = None
    smallest_preconditioner_determinant = None
    for item in critical["certificates"]:
        center_q = [Fraction(text) for text in item["center_decimal"]]
        radius = Fraction(*item["radius"])
        exact_boxes.append((center_q, radius))
        center_arb = [aq(x) for x in center_q]
        box_arb = [aq(x, radius) for x in center_q]
        delta_arb = [aq(0, radius) for _ in range(3)]

        center_mp = [mp.mpf(x.numerator) / x.denominator for x in center_q]
        inverse_mp = mp_hessian(center_mp, sites_mp) ** -1
        preconditioner_q = [
            [Fraction(mp.nstr(inverse_mp[i, j], 110)) for j in range(3)]
            for i in range(3)
        ]
        preconditioner_det = det3_fraction(preconditioner_q)
        if preconditioner_det == 0:
            raise AssertionError(f"singular Krawczyk preconditioner in box {item['id']}")
        det_abs = abs(preconditioner_det)
        if smallest_preconditioner_determinant is None or det_abs < smallest_preconditioner_determinant:
            smallest_preconditioner_determinant = det_abs
        preconditioner_arb = [[aq(x) for x in row] for row in preconditioner_q]

        f_center, _, _ = arb_grad_hess(center_arb, sites_arb)
        _, jacobian_box, _ = arb_grad_hess(box_arb, sites_arb)
        product = matmul(preconditioner_arb, jacobian_box)
        defect = [
            [(arb(1) if i == j else arb(0)) - product[i][j] for j in range(3)]
            for i in range(3)
        ]
        correction = matvec(preconditioner_arb, f_center)
        defect_box = matvec(defect, delta_arb)
        krawczyk = [
            center_arb[i] - correction[i] + defect_box[i] for i in range(3)
        ]

        # Compare to the exact endpoints c_i +/- r, not to an outward-rounded
        # Arb representation of the whole rational box.
        for i in range(3):
            exact_lower = aq(center_q[i] - radius)
            exact_upper = aq(center_q[i] + radius)
            if not krawczyk[i].lower() > exact_lower:
                raise AssertionError(f"Krawczyk lower endpoint failure in box {item['id']}")
            if not krawczyk[i].upper() < exact_upper:
                raise AssertionError(f"Krawczyk upper endpoint failure in box {item['id']}")

        hessian_det = det3_arb(jacobian_box)
        if not hessian_det.upper() < 0:
            raise AssertionError(f"Hessian determinant not negative in box {item['id']}")
        if closest_hessian_upper is None or hessian_det.upper() > closest_hessian_upper:
            closest_hessian_upper = hessian_det.upper()

    for i, (center_i, radius_i) in enumerate(exact_boxes):
        for j in range(i):
            center_j, radius_j = exact_boxes[j]
            if all(
                abs(center_i[k] - center_j[k]) <= radius_i + radius_j
                for k in range(3)
            ):
                raise AssertionError(f"critical boxes {j + 1} and {i + 1} overlap")

    return {
        "box_count": len(exact_boxes),
        "pairwise_disjoint_exact_rational_boxes": True,
        "all_boxes_avoid_sites": True,
        "all_preconditioners_exactly_nonsingular": True,
        "all_krawczyk_images_inside_exact_rational_boxes": True,
        "all_hessian_determinants_strictly_negative": True,
        "closest_hessian_determinant_upper": str(closest_hessian_upper),
        "smallest_absolute_preconditioner_determinant_decimal": mp.nstr(
            mp.mpf(smallest_preconditioner_determinant.numerator)
            / smallest_preconditioner_determinant.denominator,
            25,
        ),
    }


def verify_relative_line():
    """Use Arb subdivision, independently of the rational-sqrt checker."""
    ctx.prec = 512
    claimed = json.loads(RELATIVE_PATH.read_text(encoding="utf-8"))
    sites = [[Fraction(x) for x in point] for point in claimed["sites"]]
    sites_as_tuples = {tuple(point) for point in sites}
    p = (Fraction(0), Fraction(1), Fraction(2))
    minus_p = tuple(-x for x in p)
    if len(sites) != 24 or len(sites_as_tuples) != 24:
        raise AssertionError("relative-line sites are not distinct")
    if p not in sites_as_tuples or minus_p not in sites_as_tuples:
        raise AssertionError("the two asserted envelope sites are absent")
    if any(x == 0 and y == z for x, y, z in sites):
        raise AssertionError("a site lies on the restricting line")
    if any(tuple(-x for x in point) not in sites_as_tuples for point in sites):
        raise AssertionError("relative-line configuration is not centrally symmetric")

    # Along (0,t,t), squared distance has the form 2t^2-2st+c.
    # These exact affine differences prove the complete nearest-site envelope.
    for point in sites:
        if tuple(point) in (p, minus_p):
            continue
        x, y, z = point
        s = y + z
        c = x * x + y * y + z * z
        delta = c - 5
        if not (delta > 0 and 3 - s >= 0 and s + 3 >= 0):
            raise AssertionError("nearest-envelope inequality fails")

    def derivative_at(t_q):
        t = aq(t_q)
        total = arb(0)
        for x, y, z in sites:
            s = y + z
            c = x * x + y * y + z * z
            q = 2 * t * t - 2 * aq(s) * t + aq(c)
            total += (aq(s) - 2 * t) / (q * q.sqrt())
        return total

    left = Fraction(31, 50)
    right = Fraction(63, 100)
    derivative_left = derivative_at(left)
    derivative_right = derivative_at(right)
    if not derivative_left.upper() < 0:
        raise AssertionError("independent derivative sign at 0.62 fails")
    if not derivative_right.lower() > 0:
        raise AssertionError("independent derivative sign at 0.63 fails")

    # A direct natural interval evaluation over the full interval is too
    # dependency-heavy, so split it into ten exact rational subintervals.
    smallest_second_derivative_lower = None
    subdivision_count = 10
    for i in range(subdivision_count):
        lo = left + Fraction(i, 100 * subdivision_count)
        hi = left + Fraction(i + 1, 100 * subdivision_count)
        midpoint = (lo + hi) / 2
        radius = (hi - lo) / 2
        t = aq(midpoint, radius)
        second = arb(0)
        for x, y, z in sites:
            s = y + z
            c = x * x + y * y + z * z
            q = 2 * t * t - 2 * aq(s) * t + aq(c)
            numerator = 8 * t * t - 8 * aq(s) * t + aq(3 * s * s - 2 * c)
            second += numerator / (q * q * q.sqrt())
        if not second.lower() > 0:
            raise AssertionError(f"second derivative subdivision {i} is not positive")
        if (
            smallest_second_derivative_lower is None
            or second.lower() < smallest_second_derivative_lower
        ):
            smallest_second_derivative_lower = second.lower()

    # The only cells met are the two unique-site cells and their common
    # codimension-one face.  Its bisector has normal p, whose dot product
    # with the line direction (0,1,1) is 3, hence the meeting is transverse.
    line_direction_dot_bisector_normal = p[1] + p[2]
    if line_direction_dot_bisector_normal == 0:
        raise AssertionError("middle Voronoi face is not transverse to the line")
    projection_parameter = Fraction(p[1] + p[2], 2)
    if not projection_parameter > 0:
        raise AssertionError("full-dimensional relative effectiveness fails")

    return {
        "distinct_sites": True,
        "all_sites_off_line": True,
        "central_symmetry": True,
        "complete_nearest_site_envelope": "-p for t<0; {p,-p} at 0; p for t>0",
        "transverse_middle_face_dot_product": str(line_direction_dot_bisector_normal),
        "effective_counts_by_intersection_dimension": [1, 2],
        "derivative_at_0.62_strictly_negative": True,
        "derivative_at_0.63_strictly_positive": True,
        "positive_second_derivative_subdivisions": subdivision_count,
        "smallest_second_derivative_lower": str(smallest_second_derivative_lower),
        "certified_distinct_index_zero_points": 2,
    }


def main():
    result = {
        "independent_voronoi": verify_voronoi(),
        "independent_critical_boxes": verify_critical_boxes(),
        "independent_relative_line": verify_relative_line(),
    }
    print(json.dumps(result, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/research/certification/independent_verify.json <==
{
  "conclusion": {
    "certified_index_1_critical_points_at_least": 18,
    "exact_effective_voronoi_one_cells": 14,
    "strict_violation": "18 > 14"
  },
  "coordinate_denominator": 1000000,
  "coordinate_numerators": [
    [
      -2009085,
      -1005649,
      -9966
    ],
    [
      -2002386,
      4264,
      -1000270
    ],
    [
      -1991672,
      -513,
      991417
    ],
    [
      -2007006,
      996017,
      -3734
    ],
    [
      -990323,
      -1993944,
      -4600
    ],
    [
      -993116,
      -2748,
      -2006549
    ],
    [
      -994179,
      6569,
      1991471
    ],
    [
      -991702,
      2006224,
      4074
    ],
    [
      -9686,
      -1999988,
      -996151
    ],
    [
      257,
      -2003478,
      1005873
    ],
    [
      9701,
      -998695,
      -2005029
    ],
    [
      -7545,
      -1002162,
      2000615
    ],
    [
      -8309,
      1003557,
      -1991347
    ],
    [
      -5488,
      999768,
      1997623
    ],
    [
      -9821,
      2005855,
      -995940
    ],
    [
      -1670,
      2006121,
      990484
    ],
    [
      1001417,
      -1991860,
      -4151
    ],
    [
      1008033,
      -2028,
      -2003354
    ],
    [
      1002729,
      6204,
      2003524
    ],
    [
      993695,
      2005154,
      -4101
    ],
    [
      1994157,
      -1001408,
      8489
    ],
    [
      1996376,
      2282,
      -1003636
    ],
    [
      2003253,
      37,
      994282
    ],
    [
      2004841,
      991779,
      -3731
    ]
  ],
  "critical_points": {
    "all_boxes_avoid_sites": true,
    "all_hessian_determinants_strictly_negative": true,
    "all_interval_newton_inclusions_in_exact_rational_boxes_strict": true,
    "all_morse_indices": 1,
    "arb_precision_bits": 320,
    "box_count": 18,
    "boxes": [
      {
        "hessian_determinant_interval": "[-0.521726613288691682983988833712052 +/- 9.01e-34]",
        "hessian_determinant_strictly_negative": true,
        "id": 1,
        "interval_newton_image": [
          "[-1.4997766428133467408216810573575498614440206610515986281311129361409166458436474135763105945216 +/- 6.03e-95]",
          "[-0.0235561775372767093979042137740502567471690771069302275968574300755588039629883883404924816469 +/- 6.38e-95]",
          "[-0.0170952058947542010599234719721108886247969438746511460267009887443120086623697226065703334598 +/- 9.77e-95]"
        ],
        "maximum_image_radius_to_box_radius_ratio_diagnostic": 6.30648055620209e-60,
        "minimum_squared_site_distance_lower": "[1.2200228039736788631811256789113372311171980751646226428051627469722967726106586537023674822999 +/- 3.77e-96]",
        "morse_index": 1,
        "strict_interval_newton_in_exact_rational_box": true
      },
      {
        "hessian_determinant_interval": "[-0.018321946171577996789234364203764 +/- 4.39e-34]",
        "hessian_determinant_strictly_negative": true,
        "id": 2,
        "interval_newton_image": [
          "[-0.674923702709054068884983219474408238023681862022798319581358956222814409665506314167154997390 +/- 4.32e-94]",
          "[0.004861872267139823247703114307684656454334796818197154059683176747170277741188217383064128765 +/- 3.11e-94]",
          "[-0.675198094309383021053379828692394680373328968314547194651234366254838188796723525516050895064 +/- 5.41e-94]"
        ],
        "maximum_image_radius_to_box_radius_ratio_diagnostic": 4.116721461640401e-59,
        "minimum_squared_site_distance_lower": "[1.8678282520495329114583078512561422745942442187477442468484359611749946391608959825779418304485 +/- 2.92e-95]",
        "morse_index": 1,
        "strict_interval_newton_in_exact_rational_box": true
      },
      {
        "hessian_determinant_interval": "[-0.012901205785531556517943547983539 +/- 3.20e-34]",
        "hessian_determinant_strictly_negative": true,
        "id": 3,
        "interval_newton_image": [
          "[-0.666513317489131237281002374842731337855746242813563146952754928284588350388918192878607753030 +/- 8.76e-94]",
          "[0.654901380945489652129300606654289674926873276122303416236723846844287417480984887684990153346 +/- 6.45e-94]",
          "[0.0039947623022878290559714644520052187225151819691260157451753191233698418815988614511666220227 +/- 7.27e-95]"
        ],
        "maximum_image_radius_to_box_radius_ratio_diagnostic": 5.77357300885154e-59,
        "minimum_squared_site_distance_lower": "[1.9133402311948518886139361674429667678649122841401216761274704972586055934986501274539569773022 +/- 7.83e-97]",
        "morse_index": 1,
        "strict_interval_newton_in_exact_rational_box": true
      },
      {
        "hessian_determinant_interval": "[-0.0117779782813965083821977893490610 +/- 7.36e-35]",
        "hessian_determinant_strictly_negative": true,
        "id": 4,
        "interval_newton_image": [
          "[-0.656838793542767052915284169858891261799330153912624394174476265391333472708868706732649689513 +/- 7.41e-94]",
          "[-0.630110685045979552265929154655001526533397905352415288290170231896557854781851687054909049343 +/- 6.66e-94]",
          "[-0.002865952742884826610630413321422883619167914547954261049352079126902785222657501174401321666 +/- 4.12e-94]"
        ],
        "maximum_image_radius_to_box_radius_ratio_diagnostic": 5.509791030704344e-59,
        "minimum_squared_site_distance_lower": "[1.9696492395475357986504481967408544643228089791788089962220977777649674525782342702472240226888 +/- 2.73e-95]",
        "morse_index": 1,
        "strict_interval_newton_in_exact_rational_box": true
      },
      {
        "hessian_determinant_interval": "[-0.0007394371561705537813843278368359 +/- 2.22e-35]",
        "hessian_determinant_strictly_negative": true,
        "id": 5,
        "interval_newton_image": [
          "[-0.49335746813484864478981451367426556640731909373637788044088362923389159997952688081602921383 +/- 5.28e-93]",
          "[0.010585232835541780285523333015051526866934152520107860043313557610451996581641963608900459242 +/- 6.06e-94]",
          "[0.48775362261496485087882969078940223359736919959118160303610874802139083293466013428767939723 +/- 2.02e-93]"
        ],
        "maximum_image_radius_to_box_radius_ratio_diagnostic": 1.9044077451469765e-58,
        "minimum_squared_site_distance_lower": "[2.4987464048892598896331339154584998616935575764158976797220785335300895464872764280616899827051 +/- 4.48e-95]",
        "morse_index": 1,
        "strict_interval_newton_in_exact_rational_box": true
      },
      {
        "hessian_determinant_interval": "[-0.0096426249387482113989624573321881 +/- 5.54e-35]",
        "hessian_determinant_strictly_negative": true,
        "id": 6,
        "interval_newton_image": [
          "[-0.016902562953728310885779567267817588604008959148795360225742771529044043347856532546312644060 +/- 3.72e-94]",
          "[0.630166400711339840198161294041994555233428477993452452607625632721546690841024089983029377896 +/- 5.61e-94]",
          "[0.631855553714829395495837340123580516699268030472885132923172959574366617823511506173509146818 +/- 9.12e-94]"
        ],
        "maximum_image_radius_to_box_radius_ratio_diagnostic": 4.562760444959064e-59,
        "minimum_squared_site_distance_lower": "[2.0020563517764763135823295465132656344396313070018067370494442242956083471074531917789551048014 +/- 4.59e-95]",
        "morse_index": 1,
        "strict_interval_newton_in_exact_rational_box": true
      },
      {
        "hessian_determinant_interval": "[-0.0060312131518299124111688684589842 +/- 6.76e-35]",
        "hessian_determinant_strictly_negative": true,
        "id": 7,
        "interval_newton_image": [
          "[-0.008349257798570474096220059237280613914940679797834139904416782324785279700555374023775619546 +/- 5.48e-94]",
          "[0.592136615414098675193934899768396762484131649003381295031298640915142130133062282512296786349 +/- 6.57e-94]",
          "[-0.600155309713061608149621408605159753497653724448197960665811798393586554389525695703045835770 +/- 5.36e-94]"
        ],
        "maximum_image_radius_to_box_radius_ratio_diagnostic": 5.441854083790981e-59,
        "minimum_squared_site_distance_lower": "[2.1046810535969300108105410858246785792425080818216442181217796651431729827929404576351809292193 +/- 4.11e-95]",
        "morse_index": 1,
        "strict_interval_newton_in_exact_rational_box": true
      },
      {
        "hessian_determinant_interval": "[-0.018531746519341961333863295576953 +/- 2.16e-34]",
        "hessian_determinant_strictly_negative": true,
        "id": 8,
        "interval_newton_image": [
          "[-0.0066913141374669301855076366033948878878078666766064878873074889394785462747236268179720004558 +/- 8.56e-95]",
          "[-0.669348593714886931447659686011184435258169515865495715899731963439996401195291209806465200469 +/- 5.02e-94]",
          "[0.675581747168664857540982305184923307946807403515017894300297360768513683246904239836834718361 +/- 4.98e-94]"
        ],
        "maximum_image_radius_to_box_radius_ratio_diagnostic": 3.769548717549348e-59,
        "minimum_squared_site_distance_lower": "[1.8664786132914405471125227714089746622489596107058637260610724388723009746729085906309976868092 +/- 3.36e-95]",
        "morse_index": 1,
        "strict_interval_newton_in_exact_rational_box": true
      },
      {
        "hessian_determinant_interval": "[-0.0100813476118203236048848493432518 +/- 8.44e-35]",
        "hessian_determinant_strictly_negative": true,
        "id": 9,
        "interval_newton_image": [
          "[0.003000242053953757921276210013259109495616054251992266785447365155362647214112607761508246707 +/- 2.24e-94]",
          "[-0.623733547449307379715878368918311012606400463727460400124716765106384736601237435816232571759 +/- 8.66e-94]",
          "[-0.649334238594372509319690601844194949415890826668327299260690277184238359014907652089969798830 +/- 6.51e-94]"
        ],
        "maximum_image_radius_to_box_radius_ratio_diagnostic": 4.288624170846906e-59,
        "minimum_squared_site_distance_lower": "[1.9785492771586380644012462739036846513192358686406326600593442595021726576523610989602049914164 +/- 2.30e-95]",
        "morse_index": 1,
        "strict_interval_newton_in_exact_rational_box": true
      },
      {
        "hessian_determinant_interval": "[-0.64450818730626750322993496179872 +/- 5.69e-33]",
        "hessian_determinant_strictly_negative": true,
        "id": 10,
        "interval_newton_image": [
          "[0.015978994280889328824305956098501509724926213484446494221596162658839323169938795302413434480 +/- 5.07e-94]",
          "[1.5175808242081138829855365263339779657190801860317883649944117022046706984159716818167847728997 +/- 6.98e-95]",
          "[-0.0058180467421713138943309585277021884430844017637038710145671846579942717308546872277930821318 +/- 7.78e-95]"
        ],
        "maximum_image_radius_to_box_radius_ratio_diagnostic": 7.090853687149666e-60,
        "minimum_squared_site_distance_lower": "[1.1936591378406323340385594706417494600486247584114138197096415897001279910482331557592093523250 +/- 4.75e-95]",
        "morse_index": 1,
        "strict_interval_newton_in_exact_rational_box": true
      },
      {
        "hessian_determinant_interval": "[-0.484523915928232032513944736844017 +/- 8.31e-34]",
        "hessian_determinant_strictly_negative": true,
        "id": 11,
        "interval_newton_image": [
          "[0.0188455933807095031786755908382130219182712631432665917412771978480697285545644204935792459291 +/- 8.71e-95]",
          "[-0.0024046731866753245005987464963956004792362766375018705761897357800695818460613363745072383658 +/- 7.55e-95]",
          "[-1.4931082585863335728238812588209559730199178401467030733526314783269496900955113857389298891797 +/- 7.37e-95]"
        ],
        "maximum_image_radius_to_box_radius_ratio_diagnostic": 7.962408516025672e-60,
        "minimum_squared_site_distance_lower": "[1.2388425839276692632433763020267783110110556549105479508424112837675917236675087777734156173138 +/- 4.68e-95]",
        "morse_index": 1,
        "strict_interval_newton_in_exact_rational_box": true
      },
      {
        "hessian_determinant_interval": "[-0.55071362096571318792852635309183 +/- 4.24e-33]",
        "hessian_determinant_strictly_negative": true,
        "id": 12,
        "interval_newton_image": [
          "[0.0190687605337278964658390293685493549699634880798131900870005857008166610887377146153295020719 +/- 8.95e-95]",
          "[-1.4975535251042081957910390339208835383817985352213026025621468235281627129387234385607241621783 +/- 7.95e-95]",
          "[0.0304759209469373121606760112412854046359437861745480178118694762553945953773178527127352683873 +/- 9.33e-95]"
        ],
        "maximum_image_radius_to_box_radius_ratio_diagnostic": 6.798026780969016e-60,
        "minimum_squared_site_distance_lower": "[1.2077129184582076164379545024727323404660582233986852029210315833295655873015980015930901582442 +/- 3.22e-95]",
        "morse_index": 1,
        "strict_interval_newton_in_exact_rational_box": true
      },
      {
        "hessian_determinant_interval": "[-0.51424181950344476623591440088222 +/- 2.48e-33]",
        "hessian_determinant_strictly_negative": true,
        "id": 13,
        "interval_newton_image": [
          "[0.0436999828684234376663488705351331982176273025653190493974800316118228430504750460111112650487 +/- 7.74e-95]",
          "[-0.019068790649018352454790977378145746077977657728018076858157294239258085604801841141147160567 +/- 1.28e-94]",
          "[1.4943481628868491665418242521789944137769777337566106094942783567104833483257674211371332268190 +/- 8.29e-95]"
        ],
        "maximum_image_radius_to_box_radius_ratio_diagnostic": 7.565496557172778e-60,
        "minimum_squared_site_distance_lower": "[1.1796354027474247906436019776242822980930697721156842463633638150115983735157147126928846073793 +/- 3.53e-95]",
        "morse_index": 1,
        "strict_interval_newton_in_exact_rational_box": true
      },
      {
        "hessian_determinant_interval": "[-0.0013123620608928830448636727638970 +/- 6.12e-35]",
        "hessian_determinant_strictly_negative": true,
        "id": 14,
        "interval_newton_image": [
          "[0.51660816218892735394618042215469627095224163064271108263208085805426565196362703077129454997 +/- 5.22e-93]",
          "[-0.51315566960333466264683528825529959203527097705658427306152963529943128426034304914790504060 +/- 2.36e-93]",
          "[-0.008132593631099867980655283066435974628326863394515481613475317311421088449899718230739376270 +/- 6.02e-94]"
        ],
        "maximum_image_radius_to_box_radius_ratio_diagnostic": 1.5609641483214298e-58,
        "minimum_squared_site_distance_lower": "[2.4216219590414165611685752876265916560184799416095503930661513372755223178402026860690561301697 +/- 9.76e-96]",
        "morse_index": 1,
        "strict_interval_newton_in_exact_rational_box": true
      },
      {
        "hessian_determinant_interval": "[-0.0092524600881208463098592130564546 +/- 5.58e-35]",
        "hessian_determinant_strictly_negative": true,
        "id": 15,
        "interval_newton_image": [
          "[0.61696740622052357813741517562358489405317421603105392859638137667969652232345195261932720210 +/- 5.14e-93]",
          "[-0.005643319812113027834933880066070154214289487299163316765565050616524643892694930653609143214 +/- 3.30e-94]",
          "[-0.633210579225807129516238537823727019197822502942078177927039545242835063919690382736570092325 +/- 8.10e-94]"
        ],
        "maximum_image_radius_to_box_radius_ratio_diagnostic": 5.68896419785892e-59,
        "minimum_squared_site_distance_lower": "[2.0302383626662452600847397597834276469223151119616345946795639851939486374730837965153427458022 +/- 3.57e-95]",
        "morse_index": 1,
        "strict_interval_newton_in_exact_rational_box": true
      },
      {
        "hessian_determinant_interval": "[-0.023960874211151050151503339596885 +/- 3.59e-34]",
        "hessian_determinant_strictly_negative": true,
        "id": 16,
        "interval_newton_image": [
          "[0.680449096322193953625755476975019927713154139801871151032485914257722932256317638885374780515 +/- 3.45e-94]",
          "[-0.0026401142565325495072468334169141471036021129490918780479008046780680871054535640606599780014 +/- 8.57e-95]",
          "[0.698056828040048501027645712552572191191826022769581452627904643602732610111748700402992916049 +/- 6.34e-94]"
        ],
        "maximum_image_radius_to_box_radius_ratio_diagnostic": 3.3862075841380604e-59,
        "minimum_squared_site_distance_lower": "[1.8081870917366721227497499063241713169499838934881758622004932042010595457533689508689714536229 +/- 2.59e-95]",
        "morse_index": 1,
        "strict_interval_newton_in_exact_rational_box": true
      },
      {
        "hessian_determinant_interval": "[-0.022339493288211712541490819436129 +/- 1.95e-34]",
        "hessian_determinant_strictly_negative": true,
        "id": 17,
        "interval_newton_image": [
          "[0.689026564883710453456107526117847268164060745737144678125276695444463187508414497370271157660 +/- 4.40e-94]",
          "[0.687407690445243338152297670824082795586674829718419895874640197285828524436251443218581534055 +/- 8.37e-94]",
          "[-0.0056563074128684120929137947642751668184866596413240828092048333946522495448539598976728328588 +/- 4.48e-95]"
        ],
        "maximum_image_radius_to_box_radius_ratio_diagnostic": 4.1178109116783525e-59,
        "minimum_squared_site_distance_lower": "[1.8240132285491117030297284709540663094793625813102240157274431171074054041713743551875429902979 +/- 4.30e-95]",
        "morse_index": 1,
        "strict_interval_newton_in_exact_rational_box": true
      },
      {
        "hessian_determinant_interval": "[-0.55665279294014445861676254853450 +/- 2.63e-33]",
        "hessian_determinant_strictly_negative": true,
        "id": 18,
        "interval_newton_image": [
          "[1.5006406386680517844096000683481050583864977191008248294214695717944781030571147801143603162635 +/- 6.17e-95]",
          "[0.0001733317317448807850763907021556214413122747145135718047226704912131645106924719305048506907 +/- 8.08e-95]",
          "[-0.007490518566815395917497700990318614705865724117787615377086930733642980379683587441730951880 +/- 5.08e-94]"
        ],
        "maximum_image_radius_to_box_radius_ratio_diagnostic": 5.805798574994955e-60,
        "minimum_squared_site_distance_lower": "[1.2375139396888541885057269077914780745423480900434222663379731205919151969033086309832703348198 +/- 4.12e-95]",
        "morse_index": 1,
        "strict_interval_newton_in_exact_rational_box": true
      }
    ],
    "boxes_pairwise_disjoint_exactly": true,
    "closest_hessian_determinant_upper": "[-0.00073943715617055378138432783683589251678543656563256424259988604852046605322940963127825221863947 +/- 3.02e-99]",
    "global_minimum_squared_site_distance_lower": "[1.1796354027474247906436019776242822980930697721156842463633638150115983735157147126928846073793 +/- 3.53e-95]",
    "index_argument": "In R^3, Delta(sum_i |x-A_i|^-1)=0 away from the sites, so the Hessian trace is exactly zero. A nonsingular real symmetric 3x3 matrix of trace zero and negative determinant has exactly one negative eigenvalue.",
    "maximum_interval_newton_image_to_box_radius_ratio_diagnostic": 1.9044077451469765e-58
  },
  "exact_combinatorics": {
    "all_five_subsets_noncospherical": true,
    "all_four_subsets_affinely_independent": true,
    "delaunay": {
      "edges": 112,
      "tetrahedra": 67,
      "triangles": 156,
      "vertices": 24
    },
    "delaunay_edges_sha256": "a6a79baa5be4b898c18e8d43687884ab617686e770981f03175563f481023544",
    "delaunay_tetrahedra_sha256": "7c9307496ad9bacc8ca1b703ec27f93a3da392bc61f2279970130ff6322234c0",
    "delaunay_triangles_sha256": "08df2ecb192fedfdbe3e3b2a6277912af68cb025a21cbdd16a8e8d483e7b56c2",
    "effective_dual_triangles_zero_based": [
      [
        0,
        1,
        2
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        4,
        11
      ],
      [
        2,
        6,
        7
      ],
      [
        3,
        12,
        14
      ],
      [
        4,
        9,
        16
      ],
      [
        5,
        12,
        17
      ],
      [
        6,
        11,
        18
      ],
      [
        7,
        14,
        19
      ],
      [
        10,
        16,
        21
      ],
      [
        11,
        18,
        20
      ],
      [
        12,
        19,
        21
      ],
      [
        18,
        19,
        23
      ],
      [
        20,
        21,
        23
      ]
    ],
    "effective_voronoi_by_dimension": {
      "0": 1,
      "1": 14,
      "2": 36,
      "3": 24
    },
    "gns_genericity_verified": true,
    "minimum_absolute_edge_nearest_margin_numerator_units": [
      143753256,
      1
    ],
    "minimum_absolute_orientation_numerator": 76710796042601,
    "minimum_absolute_rational_cospherical_margin_numerator_units": [
      12324065667401271485632200,
      4019072154441020227
    ],
    "minimum_absolute_tetrahedron_barycentric": [
      9759123278472529269236785884205321,
      2090596667626699006013174008097822322
    ],
    "minimum_absolute_triangle_barycentric": [
      63982323834490170008,
      1358453353382550052924069
    ],
    "minimum_absolute_triangle_nearest_margin_numerator_units": [
      3441751615753642410984725576857291,
      12203706291298804970211929
    ]
  },
  "gns_alpha": "1/2",
  "inputs": {
    "critical_point_certificate_json_sha256": "be9051941e57c674002a3873fe3a40b466c796500830923321e866c042c4834f",
    "relative_line_certificate_json_sha256": "b1368f57c656518809dfd9ce95a402397cfb8b0de72e9dbae85fcb5850d94d37"
  },
  "method_independence": {
    "critical_method": "320-bit outward-rounded interval Newton with explicit adjugate inverse enclosure",
    "delaunay_method": "exact rational circumcenters and squared-distance comparisons",
    "imports_existing_certificate_builders": false
  },
  "potential": "sum_i 1/|x-A_i|",
  "proper_hyperplane_transfer": {
    "ambient_voronoi_cells": "S x R",
    "construction": "B_i=(A_i,0) in R^4 and H=R^3 x {0}",
    "effective_one_cells": 14,
    "index_1_critical_points_at_least": 18,
    "intersection_with_H": "S x {0}",
    "relative_effectiveness_equals_original_effectiveness": true,
    "restricted_potential_equals_original_potential": true,
    "strict_violation": "18 > 14",
    "transverse": true
  },
  "proper_line_counterexample": {
    "Vprime_at_left": "[-0.0002598964413217582866368278978694614908432159886996177494926823826440283369028865084904871227 +/- 5.01e-95]",
    "Vprime_at_right": "[0.0010986820726628982053502320828947517707121937751809811385691677403959878866169482956963849017 +/- 6.61e-95]",
    "Vsecond_subdivision_count": 10,
    "Vsecond_subdivisions": [
      {
        "Vsecond_enclosure": "[0.1 +/- 0.0538]",
        "interval": [
          "31/50",
          "621/1000"
        ]
      },
      {
        "Vsecond_enclosure": "[0.1 +/- 0.0552]",
        "interval": [
          "621/1000",
          "311/500"
        ]
      },
      {
        "Vsecond_enclosure": "[0.1 +/- 0.0566]",
        "interval": [
          "311/500",
          "623/1000"
        ]
      },
      {
        "Vsecond_enclosure": "[0.1 +/- 0.0580]",
        "interval": [
          "623/1000",
          "78/125"
        ]
      },
      {
        "Vsecond_enclosure": "[0.1 +/- 0.0594]",
        "interval": [
          "78/125",
          "5/8"
        ]
      },
      {
        "Vsecond_enclosure": "[0.1 +/- 0.0608]",
        "interval": [
          "5/8",
          "313/500"
        ]
      },
      {
        "Vsecond_enclosure": "[0.1 +/- 0.0623]",
        "interval": [
          "313/500",
          "627/1000"
        ]
      },
      {
        "Vsecond_enclosure": "[0.1 +/- 0.0637]",
        "interval": [
          "627/1000",
          "157/250"
        ]
      },
      {
        "Vsecond_enclosure": "[0.1 +/- 0.0651]",
        "interval": [
          "157/250",
          "629/1000"
        ]
      },
      {
        "Vsecond_enclosure": "[0.1 +/- 0.0665]",
        "interval": [
          "629/1000",
          "63/100"
        ]
      }
    ],
    "all_sites_distinct": true,
    "all_sites_off_L": true,
    "alpha": "1/2",
    "central_symmetry": true,
    "certified_non_degenerate_index_0_points": 2,
    "claimed_certificate_site_list_matches": true,
    "effective_cell_counts": {
      "0": 1,
      "1": 2
    },
    "minimum_Vsecond_lower_across_subdivisions": "0.10609475769160781055688858032226562500000000000000000000000000000000000000000000000000000000000",
    "nearest_site_partition_on_L": {
      "t<0": "unique nearest site -p",
      "t=0": "exactly p and -p nearest",
      "t>0": "unique nearest site p"
    },
    "negative_critical_interval_by_symmetry": [
      "-63/100",
      "-31/50"
    ],
    "positive_critical_interval": [
      "31/50",
      "63/100"
    ],
    "product_suspension": {
      "ambient_for_L_dimension_d": "R^(d+2)",
      "critical_count_at_least": 2,
      "critical_index": "d-1",
      "effective_count": 1,
      "effective_intersection_dimension": "d-1",
      "negative_block": "-(sum_i q_i(t*)^(-3/2)) I_(d-1)",
      "subspace": "L x R^(d-1)",
      "valid_for_every_integer_d_at_least_1": true
    },
    "restricted_kernel_classes": [
      {
        "c": "5",
        "multiplicity": 1,
        "s": "-3"
      },
      {
        "c": "10002001/2000000",
        "multiplicity": 1,
        "s": "-3"
      },
      {
        "c": "5006003/1000000",
        "multiplicity": 4,
        "s": "-2"
      },
      {
        "c": "10018009/2000000",
        "multiplicity": 6,
        "s": "-1"
      },
      {
        "c": "10018009/2000000",
        "multiplicity": 6,
        "s": "1"
      },
      {
        "c": "5006003/1000000",
        "multiplicity": 4,
        "s": "2"
      },
      {
        "c": "5",
        "multiplicity": 1,
        "s": "3"
      },
      {
        "c": "10002001/2000000",
        "multiplicity": 1,
        "s": "3"
      }
    ],
    "site_count": 24,
    "sites": [
      [
        "-1001/500",
        "-2001/2000",
        "1/2000"
      ],
      [
        "-1001/500",
        "-1/2000",
        "2001/2000"
      ],
      [
        "-1001/500",
        "1/2000",
        "-2001/2000"
      ],
      [
        "-1001/500",
        "2001/2000",
        "-1/2000"
      ],
      [
        "-1001/1000",
        "-2001/1000",
        "1/1000"
      ],
      [
        "-1001/1000",
        "-1/1000",
        "2001/1000"
      ],
      [
        "-1001/1000",
        "1/1000",
        "-2001/1000"
      ],
      [
        "-1001/1000",
        "2001/1000",
        "-1/1000"
      ],
      [
        "0",
        "-4003/2000",
        "2003/2000"
      ],
      [
        "0",
        "-4001/2000",
        "-1999/2000"
      ],
      [
        "0",
        "-2003/2000",
        "4003/2000"
      ],
      [
        "0",
        "-1",
        "-2"
      ],
      [
        "0",
        "1",
        "2"
      ],
      [
        "0",
        "2003/2000",
        "-4003/2000"
      ],
      [
        "0",
        "4001/2000",
        "1999/2000"
      ],
      [
        "0",
        "4003/2000",
        "-2003/2000"
      ],
      [
        "1001/1000",
        "-2001/1000",
        "1/1000"
      ],
      [
        "1001/1000",
        "-1/1000",
        "2001/1000"
      ],
      [
        "1001/1000",
        "1/1000",
        "-2001/1000"
      ],
      [
        "1001/1000",
        "2001/1000",
        "-1/1000"
      ],
      [
        "1001/500",
        "-2001/2000",
        "1/2000"
      ],
      [
        "1001/500",
        "-1/2000",
        "2001/2000"
      ],
      [
        "1001/500",
        "1/2000",
        "-2001/2000"
      ],
      [
        "1001/500",
        "2001/2000",
        "-1/2000"
      ]
    ],
    "strict_relative_boundary_avoidance": true,
    "strict_violation": "2 > 1",
    "transverse_middle_cell": true
  },
  "schema": "gns-independent-reconstruction-v1",
  "site_count": 24,
  "software": {
    "platform": "macOS-15.6-arm64-arm-64bit-Mach-O",
    "python": "3.13.9 (v3.13.9:8183fa5e3f7, Oct 14 2025, 10:27:13) [Clang 16.0.0 (clang-1600.0.26.6)]",
    "python_flint": "0.9.0"
  }
}


==> anc/research/certification/independent_verify.py <==
#!/usr/bin/env python3
"""Independent verifier for the rational GNS Conjecture 1.8 certificate.

This program deliberately does not import either of the two certificate
builders.  Its Delaunay test solves the rational circumcenter equations and
compares exact squared distances, rather than using the orientation-times-
in-sphere predicate in ``exact_voronoi_certificate.py``.  Its critical-point
test uses the interval Newton operator, rather than the preconditioned
Krawczyk operator in ``critical_point_certificate.py``.

The only imported certificate data are the 18 rational box centers and radii
from ``critical_point_certificate.json``.  The 24 rational sites are repeated
below so that the combinatorial reconstruction does not trust the generated
Voronoi JSON.
"""

from __future__ import annotations

import hashlib
import itertools
import json
import platform
import sys
from collections import Counter
from fractions import Fraction
from pathlib import Path

import flint
from flint import arb, ctx, fmpq


DENOMINATOR = 1_000_000
SITE_NUMERATORS = [
    (-2009085, -1005649, -9966),
    (-2002386, 4264, -1000270),
    (-1991672, -513, 991417),
    (-2007006, 996017, -3734),
    (-990323, -1993944, -4600),
    (-993116, -2748, -2006549),
    (-994179, 6569, 1991471),
    (-991702, 2006224, 4074),
    (-9686, -1999988, -996151),
    (257, -2003478, 1005873),
    (9701, -998695, -2005029),
    (-7545, -1002162, 2000615),
    (-8309, 1003557, -1991347),
    (-5488, 999768, 1997623),
    (-9821, 2005855, -995940),
    (-1670, 2006121, 990484),
    (1001417, -1991860, -4151),
    (1008033, -2028, -2003354),
    (1002729, 6204, 2003524),
    (993695, 2005154, -4101),
    (1994157, -1001408, 8489),
    (1996376, 2282, -1003636),
    (2003253, 37, 994282),
    (2004841, 991779, -3731),
]

# The common scaling is irrelevant to all Voronoi predicates, so the exact
# combinatorial pass works with integer numerator coordinates.  The analytic
# pass restores the denominator.
INTEGER_SITES = [tuple(map(Fraction, p)) for p in SITE_NUMERATORS]
RATIONAL_SITES = [
    tuple(Fraction(x, DENOMINATOR) for x in p) for p in SITE_NUMERATORS
]
ARB_PRECISION_BITS = 320
LINE_EPSILON = Fraction(1, 1000)


def vector_sub(a, b):
    return tuple(x - y for x, y in zip(a, b))


def dot(a, b):
    return sum((x * y for x, y in zip(a, b)), Fraction(0))


def determinant3(rows):
    (a, b, c), (d, e, f), (g, h, i) = rows
    return a * (e * i - f * h) - b * (d * i - f * g) + c * (d * h - e * g)


def solve_linear(matrix, rhs):
    """Exact Gauss-Jordan solution over Fraction."""
    aug = [list(map(Fraction, row)) + [Fraction(value)]
           for row, value in zip(matrix, rhs)]
    n = len(aug)
    if any(len(row) != n + 1 for row in aug):
        raise ValueError("linear system must be square")
    for col in range(n):
        pivot = next((row for row in range(col, n) if aug[row][col]), None)
        if pivot is None:
            raise ZeroDivisionError("singular exact linear system")
        aug[col], aug[pivot] = aug[pivot], aug[col]
        scale = aug[col][col]
        aug[col] = [entry / scale for entry in aug[col]]
        for row in range(n):
            if row == col:
                continue
            scale = aug[row][col]
            if scale:
                aug[row] = [x - scale * y for x, y in zip(aug[row], aug[col])]
    return tuple(aug[row][-1] for row in range(n))


def squared_distance(x, p):
    return sum(((a - b) ** 2 for a, b in zip(x, p)), Fraction(0))


def tetra_circumcenter(ids):
    a, b, c, d = (INTEGER_SITES[i] for i in ids)
    others = (b, c, d)
    matrix = [[2 * (p[j] - a[j]) for j in range(3)] for p in others]
    rhs = [dot(p, p) - dot(a, a) for p in others]
    return solve_linear(matrix, rhs)


def tetra_barycentric(ids, q):
    a, b, c, d = (INTEGER_SITES[i] for i in ids)
    columns = (vector_sub(b, a), vector_sub(c, a), vector_sub(d, a))
    matrix = [[columns[col][row] for col in range(3)] for row in range(3)]
    tail = solve_linear(matrix, vector_sub(q, a))
    return (1 - sum(tail, Fraction(0)), *tail)


def triangle_circumcenter_and_barycentric(ids):
    a, b, c = (INTEGER_SITES[i] for i in ids)
    e1, e2 = vector_sub(b, a), vector_sub(c, a)
    gram = ((dot(e1, e1), dot(e1, e2)),
            (dot(e1, e2), dot(e2, e2)))
    u, v = solve_linear(gram, (dot(e1, e1) / 2, dot(e2, e2) / 2))
    q = tuple(a[j] + u * e1[j] + v * e2[j] for j in range(3))
    return q, (1 - u - v, u, v)


def fraction_pair(value):
    value = Fraction(value)
    return [value.numerator, value.denominator]


def reconstruct_exact_combinatorics():
    """Reconstruct the full Delaunay complex by exact distance comparison."""
    n = len(INTEGER_SITES)
    min_abs_orientation = None
    min_abs_cospherical_margin = None
    delaunay_tetrahedra = []

    for ids in itertools.combinations(range(n), 4):
        a, b, c, d = (INTEGER_SITES[i] for i in ids)
        orientation = determinant3((vector_sub(b, a),
                                    vector_sub(c, a),
                                    vector_sub(d, a)))
        if orientation == 0:
            raise AssertionError(f"four coplanar sites: {ids}")
        absolute_orientation = abs(orientation)
        min_abs_orientation = (absolute_orientation if min_abs_orientation is None
                               else min(min_abs_orientation, absolute_orientation))

        center = tetra_circumcenter(ids)
        radius2 = squared_distance(center, a)
        margins = []
        for site_id in range(n):
            if site_id in ids:
                continue
            margin = squared_distance(center, INTEGER_SITES[site_id]) - radius2
            if margin == 0:
                raise AssertionError(
                    f"five cospherical sites: tetrahedron {ids}, site {site_id}"
                )
            absolute_margin = abs(margin)
            min_abs_cospherical_margin = (
                absolute_margin if min_abs_cospherical_margin is None
                else min(min_abs_cospherical_margin, absolute_margin)
            )
            margins.append(margin)
        if min(margins) > 0:
            delaunay_tetrahedra.append(ids)

    triangles = sorted({face for tet in delaunay_tetrahedra
                        for face in itertools.combinations(tet, 3)})
    edges = sorted({edge for tet in delaunay_tetrahedra
                    for edge in itertools.combinations(tet, 2)})

    effective_tetrahedra = []
    min_abs_tetra_barycentric = None
    for ids in delaunay_tetrahedra:
        center = tetra_circumcenter(ids)
        bary = tetra_barycentric(ids, center)
        if any(value == 0 for value in bary):
            raise AssertionError(f"GNS boundary failure at tetrahedron {ids}")
        minimum = min(abs(value) for value in bary)
        min_abs_tetra_barycentric = (
            minimum if min_abs_tetra_barycentric is None
            else min(min_abs_tetra_barycentric, minimum)
        )
        if min(bary) > 0:
            effective_tetrahedra.append(ids)

    effective_triangles = []
    min_abs_triangle_barycentric = None
    min_abs_triangle_nearest_margin = None
    for ids in triangles:
        center, bary = triangle_circumcenter_and_barycentric(ids)
        radius2 = squared_distance(center, INTEGER_SITES[ids[0]])
        margins = [squared_distance(center, INTEGER_SITES[site_id]) - radius2
                   for site_id in range(n) if site_id not in ids]
        if any(value == 0 for value in margins):
            raise AssertionError(f"zero triangle nearest-site margin: {ids}")
        if any(value == 0 for value in bary) and min(margins) > 0:
            raise AssertionError(f"GNS boundary failure at triangle {ids}")
        minimum_bary = min(abs(value) for value in bary)
        minimum_margin = min(abs(value) for value in margins)
        min_abs_triangle_barycentric = (
            minimum_bary if min_abs_triangle_barycentric is None
            else min(min_abs_triangle_barycentric, minimum_bary)
        )
        min_abs_triangle_nearest_margin = (
            minimum_margin if min_abs_triangle_nearest_margin is None
            else min(min_abs_triangle_nearest_margin, minimum_margin)
        )
        if min(margins) > 0 and min(bary) > 0:
            effective_triangles.append(ids)

    effective_edges = []
    min_abs_edge_nearest_margin = None
    for ids in edges:
        a, b = (INTEGER_SITES[i] for i in ids)
        midpoint = tuple((x + y) / 2 for x, y in zip(a, b))
        radius2 = squared_distance(midpoint, a)
        margins = [squared_distance(midpoint, INTEGER_SITES[site_id]) - radius2
                   for site_id in range(n) if site_id not in ids]
        if any(value == 0 for value in margins):
            raise AssertionError(f"zero edge nearest-site margin: {ids}")
        minimum_margin = min(abs(value) for value in margins)
        min_abs_edge_nearest_margin = (
            minimum_margin if min_abs_edge_nearest_margin is None
            else min(min_abs_edge_nearest_margin, minimum_margin)
        )
        if min(margins) > 0:
            effective_edges.append(ids)

    # A site itself is in the relative interior of its full-dimensional
    # Voronoi cell and is the dual zero-simplex, so all 24 three-cells are
    # effective.
    counts = {
        "delaunay": {
            "vertices": n,
            "edges": len(edges),
            "triangles": len(triangles),
            "tetrahedra": len(delaunay_tetrahedra),
        },
        "effective_voronoi_by_dimension": {
            "0": len(effective_tetrahedra),
            "1": len(effective_triangles),
            "2": len(effective_edges),
            "3": n,
        },
    }
    expected = {
        "delaunay": {"vertices": 24, "edges": 112,
                     "triangles": 156, "tetrahedra": 67},
        "effective_voronoi_by_dimension": {"0": 1, "1": 14, "2": 36, "3": 24},
    }
    if counts != expected:
        raise AssertionError(f"unexpected independently reconstructed counts: {counts}")

    expected_effective_triangles = [
        (0, 1, 2), (0, 4, 5), (2, 4, 11), (2, 6, 7),
        (3, 12, 14), (4, 9, 16), (5, 12, 17), (6, 11, 18),
        (7, 14, 19), (10, 16, 21), (11, 18, 20), (12, 19, 21),
        (18, 19, 23), (20, 21, 23),
    ]
    if effective_triangles != expected_effective_triangles:
        raise AssertionError(
            "effective triangle list differs from the claimed 14 triangles"
        )

    return {
        **counts,
        "all_four_subsets_affinely_independent": True,
        "all_five_subsets_noncospherical": True,
        "minimum_absolute_orientation_numerator": int(min_abs_orientation),
        "minimum_absolute_rational_cospherical_margin_numerator_units":
            fraction_pair(min_abs_cospherical_margin),
        "minimum_absolute_tetrahedron_barycentric":
            fraction_pair(min_abs_tetra_barycentric),
        "minimum_absolute_triangle_barycentric":
            fraction_pair(min_abs_triangle_barycentric),
        "minimum_absolute_triangle_nearest_margin_numerator_units":
            fraction_pair(min_abs_triangle_nearest_margin),
        "minimum_absolute_edge_nearest_margin_numerator_units":
            fraction_pair(min_abs_edge_nearest_margin),
        "effective_dual_triangles_zero_based": [list(ids) for ids in effective_triangles],
        "delaunay_tetrahedra_sha256": hashlib.sha256(
            json.dumps(delaunay_tetrahedra, separators=(",", ":")).encode()
        ).hexdigest(),
        "delaunay_triangles_sha256": hashlib.sha256(
            json.dumps(triangles, separators=(",", ":")).encode()
        ).hexdigest(),
        "delaunay_edges_sha256": hashlib.sha256(
            json.dumps(edges, separators=(",", ":")).encode()
        ).hexdigest(),
        "gns_genericity_verified": True,
    }


def arb_of_fraction(value, radius=Fraction(0)):
    value = Fraction(value)
    result = arb(fmpq(value.numerator, value.denominator))
    if radius:
        radius = Fraction(radius)
        result += arb(0, fmpq(radius.numerator, radius.denominator))
    return result


def interval_gradient_hessian(x, arb_sites):
    gradient = [arb(0) for _ in range(3)]
    hessian = [[arb(0) for _ in range(3)] for _ in range(3)]
    minimum_site_distance_lower = None
    for site in arb_sites:
        displacement = [x[j] - site[j] for j in range(3)]
        radius2 = sum((entry * entry for entry in displacement), arb(0))
        if not radius2.lower() > 0:
            raise AssertionError("a critical box may contain a charge site")
        lower = radius2.lower()
        minimum_site_distance_lower = (
            lower if minimum_site_distance_lower is None
            or lower < minimum_site_distance_lower else minimum_site_distance_lower
        )
        inverse_cube = 1 / (radius2 * radius2.sqrt())
        inverse_fifth = inverse_cube / radius2
        for row in range(3):
            gradient[row] -= displacement[row] * inverse_cube
            for col in range(3):
                hessian[row][col] += (
                    3 * displacement[row] * displacement[col] * inverse_fifth
                )
            hessian[row][row] -= inverse_cube
    return gradient, hessian, minimum_site_distance_lower


def determinant3_ball(matrix):
    return (
        matrix[0][0] * (matrix[1][1] * matrix[2][2] - matrix[1][2] * matrix[2][1])
        - matrix[0][1] * (matrix[1][0] * matrix[2][2] - matrix[1][2] * matrix[2][0])
        + matrix[0][2] * (matrix[1][0] * matrix[2][1] - matrix[1][1] * matrix[2][0])
    )


def inverse3_ball_by_adjugate(matrix):
    """Outward-rounded enclosure of every inverse in a 3x3 ball matrix.

    Writing the inverse explicitly as adj(A)/det(A) avoids depending on a
    library matrix-inversion routine.  Scalar Arb operations enclose each
    polynomial cofactor and the determinant; exclusion of zero by the latter
    proves every real matrix represented by ``matrix`` is nonsingular.
    """
    a, b, c = matrix[0]
    d, e, f = matrix[1]
    g, h, i = matrix[2]
    determinant = determinant3_ball(matrix)
    if determinant.contains(0):
        raise ZeroDivisionError("interval determinant contains zero")
    adjugate = [
        [e * i - f * h, c * h - b * i, b * f - c * e],
        [f * g - d * i, a * i - c * g, c * d - a * f],
        [d * h - e * g, b * g - a * h, a * e - b * d],
    ]
    return [[entry / determinant for entry in row] for row in adjugate], determinant


def construct_relative_line_sites():
    """Independently construct the proper-line sites from their formula."""
    originals = set()
    for base in set(itertools.permutations((0, 1, 2))):
        for signs in itertools.product((-1, 1), repeat=3):
            originals.add(tuple(
                Fraction(base[j] * signs[j] if base[j] else 0)
                for j in range(3)
            ))
    if len(originals) != 24:
        raise AssertionError("the signed permutation orbit should have size 24")

    p = (Fraction(0), Fraction(1), Fraction(2))
    minus_p = tuple(-value for value in p)
    scale = 1 + LINE_EPSILON

    def transform(v):
        if v in (p, minus_p):
            return v
        x, y, z = v
        return (
            scale * x,
            y + LINE_EPSILON * (y - z) / 2,
            z + LINE_EPSILON * (z - y) / 2,
        )

    return sorted(transform(v) for v in originals), p, minus_p


def arb_relative_derivative(t_value, sites):
    t = arb_of_fraction(t_value)
    result = arb(0)
    for x_value, y_value, z_value in sites:
        x, y, z = (arb_of_fraction(value)
                   for value in (x_value, y_value, z_value))
        radius2 = x * x + (t - y) * (t - y) + (t - z) * (t - z)
        if not radius2.lower() > 0:
            raise AssertionError("relative derivative evaluated at a site")
        result += (y + z - 2 * t) / (radius2 * radius2.sqrt())
    return result


def arb_relative_second_derivative(midpoint, radius, sites):
    """Direct outward-rounded V'' enclosure on one small t interval."""
    t = arb_of_fraction(midpoint, radius)
    result = arb(0)
    for x_value, y_value, z_value in sites:
        x, y, z = (arb_of_fraction(value)
                   for value in (x_value, y_value, z_value))
        s = y + z
        c = x * x + y * y + z * z
        radius2 = 2 * t * t - 2 * s * t + c
        if not radius2.lower() > 0:
            raise AssertionError("relative interval may meet a site")
        numerator = 8 * t * t - 8 * s * t + 3 * s * s - 2 * c
        result += numerator / (radius2 * radius2 * radius2.sqrt())
    return result


def verify_relative_line_counterexample(claimed_certificate_path):
    """Independent exact/Arb check of the proper-line construction."""
    sites, p, minus_p = construct_relative_line_sites()
    if len(sites) != len(set(sites)) or len(sites) != 24:
        raise AssertionError("relative-line sites are not 24 distinct points")
    if any(x == 0 and y == z for x, y, z in sites):
        raise AssertionError("a relative-line site lies on L={(0,t,t)}")
    if any(tuple(-value for value in site) not in sites for site in sites):
        raise AssertionError("relative-line sites are not centrally symmetric")

    # q_B(t)=2t^2-2s_B t+c_B.  Verify the complete exact class table.
    classes = Counter((y + z, x * x + y * y + z * z) for x, y, z in sites)
    kappa = (1 + LINE_EPSILON) ** 2 - 1
    expected_classes = Counter({
        (Fraction(3), Fraction(5)): 1,
        (Fraction(3), Fraction(5) + kappa / 2): 1,
        (Fraction(-3), Fraction(5)): 1,
        (Fraction(-3), Fraction(5) + kappa / 2): 1,
        (Fraction(2), Fraction(5) + 3 * kappa): 4,
        (Fraction(-2), Fraction(5) + 3 * kappa): 4,
        (Fraction(1), Fraction(5) + Fraction(9, 2) * kappa): 6,
        (Fraction(-1), Fraction(5) + Fraction(9, 2) * kappa): 6,
    })
    if classes != expected_classes:
        raise AssertionError(f"unexpected restricted-kernel classes: {classes}")

    # Exact nearest-site classification on the entire, unbounded line.
    # For t>0 compare with p; for t<0 compare with -p.  The two special
    # sites differ by 12t, and every other comparison has a strict positive
    # constant term delta.
    for site in sites:
        s = site[1] + site[2]
        c = dot(site, site)
        if site not in (p, minus_p):
            delta = c - 5
            if not (delta > 0 and 3 - s >= 0 and s + 3 >= 0):
                raise AssertionError("exact nearest-site inequality failed")
    if dot(p, (Fraction(0), Fraction(1), Fraction(1))) != 3:
        raise AssertionError("the middle Voronoi cell is not transverse to L")

    # Projection to L={(0,t,t)} has parameter (y+z)/2.  These strict
    # positions prove effectiveness and the boundary-avoidance clause.
    projection_p = (p[1] + p[2]) / 2
    projection_minus_p = (minus_p[1] + minus_p[2]) / 2
    if not (projection_minus_p < 0 < projection_p):
        raise AssertionError("middle projected segment does not contain 0 strictly")

    # Independent analytic pass.  Unlike the exact-square-root program under
    # audit, this uses Arb and subdivides [0.62,0.63] into ten intervals; the
    # direct interval expression is positive on every piece.
    left = Fraction(31, 50)
    right = Fraction(63, 100)
    derivative_left = arb_relative_derivative(left, sites)
    derivative_right = arb_relative_derivative(right, sites)
    if not derivative_left.upper() < 0:
        raise AssertionError("V'(0.62)<0 was not independently certified")
    if not derivative_right.lower() > 0:
        raise AssertionError("V'(0.63)>0 was not independently certified")

    subdivisions = 10
    second_derivative_boxes = []
    minimum_second_lower = None
    for part in range(subdivisions):
        a = left + (right - left) * Fraction(part, subdivisions)
        b = left + (right - left) * Fraction(part + 1, subdivisions)
        enclosure = arb_relative_second_derivative((a + b) / 2, (b - a) / 2, sites)
        if not enclosure.lower() > 0:
            raise AssertionError(
                f"V'' positivity failed on subdivision [{a},{b}]: {enclosure}"
            )
        minimum_second_lower = (
            enclosure.lower() if minimum_second_lower is None
            or enclosure.lower() < minimum_second_lower else minimum_second_lower
        )
        second_derivative_boxes.append({
            "interval": [str(a), str(b)],
            "Vsecond_enclosure": str(enclosure),
        })

    # Compare the independently generated exact sites with the claimed JSON,
    # but never use any of its truth flags or numerical interval conclusions.
    claimed_site_match = None
    if claimed_certificate_path.is_file():
        claimed = json.loads(claimed_certificate_path.read_text(encoding="utf-8"))
        claimed_sites = [tuple(Fraction(value) for value in site)
                         for site in claimed.get("sites", [])]
        claimed_site_match = (len(claimed_sites) == len(sites)
                              and set(claimed_sites) == set(sites))
        if not claimed_site_match:
            raise AssertionError("claimed proper-line site list differs from the formula")

    return {
        "alpha": "1/2",
        "site_count": 24,
        "sites": [[str(value) for value in site] for site in sites],
        "all_sites_distinct": True,
        "all_sites_off_L": True,
        "central_symmetry": True,
        "claimed_certificate_site_list_matches": claimed_site_match,
        "restricted_kernel_classes": [
            {"s": str(s), "c": str(c), "multiplicity": multiplicity}
            for (s, c), multiplicity in sorted(classes.items())
        ],
        "nearest_site_partition_on_L": {
            "t<0": "unique nearest site -p",
            "t=0": "exactly p and -p nearest",
            "t>0": "unique nearest site p",
        },
        "transverse_middle_cell": True,
        "strict_relative_boundary_avoidance": True,
        "effective_cell_counts": {"0": 1, "1": 2},
        "Vprime_at_left": str(derivative_left),
        "Vprime_at_right": str(derivative_right),
        "Vsecond_subdivision_count": subdivisions,
        "minimum_Vsecond_lower_across_subdivisions": str(minimum_second_lower),
        "Vsecond_subdivisions": second_derivative_boxes,
        "positive_critical_interval": [str(left), str(right)],
        "negative_critical_interval_by_symmetry": [str(-right), str(-left)],
        "certified_non_degenerate_index_0_points": 2,
        "strict_violation": "2 > 1",
        "product_suspension": {
            "ambient_for_L_dimension_d": "R^(d+2)",
            "subspace": "L x R^(d-1)",
            "effective_intersection_dimension": "d-1",
            "effective_count": 1,
            "critical_count_at_least": 2,
            "critical_index": "d-1",
            "negative_block": "-(sum_i q_i(t*)^(-3/2)) I_(d-1)",
            "valid_for_every_integer_d_at_least_1": True,
        },
    }


def verify_critical_boxes(box_data_path):
    """Validate all boxes by interval Newton at 320-bit Arb precision."""
    raw = json.loads(box_data_path.read_text(encoding="utf-8"))
    boxes = raw.get("certificates")
    if not isinstance(boxes, list) or len(boxes) != 18:
        raise AssertionError("expected exactly 18 rational input boxes")

    ctx.prec = ARB_PRECISION_BITS
    arb_sites = [[arb_of_fraction(value) for value in site]
                 for site in RATIONAL_SITES]
    exact_boxes = []
    records = []
    maximum_radius_ratio = 0.0
    closest_determinant_upper = None
    global_minimum_site_distance_lower = None

    for expected_id, item in enumerate(boxes, 1):
        if item.get("id") != expected_id:
            raise AssertionError("box identifiers are not consecutive")
        center = tuple(Fraction(text) for text in item["center_decimal"])
        radius = Fraction(*item["radius"])
        if radius <= 0:
            raise AssertionError("box radius must be positive")
        exact_boxes.append((center, radius))
        center_ball = [arb_of_fraction(value) for value in center]
        box_ball = [arb_of_fraction(value, radius) for value in center]

        value_at_center, _, _ = interval_gradient_hessian(center_ball, arb_sites)
        _, hessian_on_box, minimum_site_distance_lower = interval_gradient_hessian(
            box_ball, arb_sites
        )

        # Classical interval Newton: N(c,X) = c - [DF(X)]^{-1}F(c).
        # This is a different validated operator from the existing Krawczyk
        # builder.  The inverse enclosure is built explicitly by the 3x3
        # adjugate formula using outward-rounded scalar Arb operations.
        inverse_hessian, determinant = inverse3_ball_by_adjugate(hessian_on_box)
        correction = [
            sum((inverse_hessian[row][col] * value_at_center[col]
                 for col in range(3)), arb(0))
            for row in range(3)
        ]
        newton_image = [center_ball[j] - correction[j] for j in range(3)]
        # Compare with enclosures of the *exact rational* endpoints, rather
        # than only with the slightly outward-inflated Arb representation of
        # X.  These strict directed comparisons prove N(c,X) is inside the
        # stated rational box itself.
        rational_inclusions = []
        for j in range(3):
            exact_lower = arb_of_fraction(center[j] - radius)
            exact_upper = arb_of_fraction(center[j] + radius)
            rational_inclusions.append(
                newton_image[j].lower() > exact_lower.upper()
                and newton_image[j].upper() < exact_upper.lower()
            )
        if not all(rational_inclusions):
            raise AssertionError(f"interval Newton inclusion failed for box {expected_id}")

        if not determinant.upper() < 0:
            raise AssertionError(
                f"negative Hessian determinant not proved for box {expected_id}: {determinant}"
            )

        ratios = [float(newton_image[j].rad()) / float(box_ball[j].rad())
                  for j in range(3)]
        maximum_radius_ratio = max(maximum_radius_ratio, *ratios)
        determinant_upper = determinant.upper()
        closest_determinant_upper = (
            determinant_upper if closest_determinant_upper is None
            or determinant_upper > closest_determinant_upper else closest_determinant_upper
        )
        global_minimum_site_distance_lower = (
            minimum_site_distance_lower
            if global_minimum_site_distance_lower is None
            or minimum_site_distance_lower < global_minimum_site_distance_lower
            else global_minimum_site_distance_lower
        )
        records.append({
            "id": expected_id,
            "strict_interval_newton_in_exact_rational_box": True,
            "interval_newton_image": [str(value) for value in newton_image],
            "maximum_image_radius_to_box_radius_ratio_diagnostic": max(ratios),
            "minimum_squared_site_distance_lower": str(minimum_site_distance_lower),
            "hessian_determinant_interval": str(determinant),
            "hessian_determinant_strictly_negative": True,
            "morse_index": 1,
        })

    # Exact rational disjointness, with no floating-point comparisons.
    for i, (center_i, radius_i) in enumerate(exact_boxes):
        for j in range(i):
            center_j, radius_j = exact_boxes[j]
            intersects = all(
                abs(center_i[axis] - center_j[axis]) <= radius_i + radius_j
                for axis in range(3)
            )
            if intersects:
                raise AssertionError(f"critical boxes {j + 1} and {i + 1} intersect")

    return {
        "arb_precision_bits": ARB_PRECISION_BITS,
        "box_count": len(records),
        "boxes_pairwise_disjoint_exactly": True,
        "all_boxes_avoid_sites": True,
        "all_interval_newton_inclusions_in_exact_rational_boxes_strict": True,
        "all_hessian_determinants_strictly_negative": True,
        "all_morse_indices": 1,
        "index_argument": (
            "In R^3, Delta(sum_i |x-A_i|^-1)=0 away from the sites, so the "
            "Hessian trace is exactly zero. A nonsingular real symmetric 3x3 "
            "matrix of trace zero and negative determinant has exactly one "
            "negative eigenvalue."
        ),
        "maximum_interval_newton_image_to_box_radius_ratio_diagnostic":
            maximum_radius_ratio,
        "closest_hessian_determinant_upper": str(closest_determinant_upper),
        "global_minimum_squared_site_distance_lower":
            str(global_minimum_site_distance_lower),
        "boxes": records,
    }


def sha256(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def main():
    script_path = Path(__file__).resolve()
    directory = script_path.parent
    critical_input = directory / "critical_point_certificate.json"
    relative_line_input = directory / "relative_line_counterexample_certificate.json"
    if not critical_input.is_file():
        raise FileNotFoundError(critical_input)

    combinatorics = reconstruct_exact_combinatorics()
    critical_points = verify_critical_boxes(critical_input)
    relative_line = verify_relative_line_counterexample(relative_line_input)
    result = {
        "schema": "gns-independent-reconstruction-v1",
        "method_independence": {
            "imports_existing_certificate_builders": False,
            "delaunay_method": "exact rational circumcenters and squared-distance comparisons",
            "critical_method": "320-bit outward-rounded interval Newton with explicit adjugate inverse enclosure",
        },
        "potential": "sum_i 1/|x-A_i|",
        "gns_alpha": "1/2",
        "site_count": len(RATIONAL_SITES),
        "coordinate_denominator": DENOMINATOR,
        "coordinate_numerators": [list(p) for p in SITE_NUMERATORS],
        "exact_combinatorics": combinatorics,
        "critical_points": critical_points,
        "proper_line_counterexample": relative_line,
        "proper_hyperplane_transfer": {
            "construction": "B_i=(A_i,0) in R^4 and H=R^3 x {0}",
            "ambient_voronoi_cells": "S x R",
            "intersection_with_H": "S x {0}",
            "transverse": True,
            "relative_effectiveness_equals_original_effectiveness": True,
            "restricted_potential_equals_original_potential": True,
            "index_1_critical_points_at_least": 18,
            "effective_one_cells": 14,
            "strict_violation": "18 > 14",
        },
        "conclusion": {
            "certified_index_1_critical_points_at_least": 18,
            "exact_effective_voronoi_one_cells": 14,
            "strict_violation": "18 > 14",
        },
        "software": {
            "python": sys.version,
            "python_flint": flint.__version__,
            "platform": platform.platform(),
        },
        "inputs": {
            "critical_point_certificate_json_sha256": sha256(critical_input),
            "relative_line_certificate_json_sha256": (
                sha256(relative_line_input) if relative_line_input.is_file() else None
            ),
        },
    }
    output = directory / "independent_verify.json"
    output.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps({
        "output": str(output),
        "output_sha256": sha256(output),
        "delaunay_counts": combinatorics["delaunay"],
        "effective_counts": combinatorics["effective_voronoi_by_dimension"],
        "critical_box_count": critical_points["box_count"],
        "all_index_1": critical_points["all_morse_indices"] == 1,
        "ambient_strict_violation": "18 > 14",
        "proper_line_strict_violation": "2 > 1",
        "method": "exact circumcenters + explicit-adjugate interval Newton",
    }, indent=2))


if __name__ == "__main__":
    main()


==> anc/research/certification/relative_line_counterexample_certificate.json <==
{
  "L": "{(0,t,t): t in R}",
  "Vprime_at_0.62": [
    "-0.000259896441321758287",
    "-0.000259896441321758286"
  ],
  "Vprime_at_0.63": [
    "0.00109868207266289820",
    "0.00109868207266289821"
  ],
  "Vsecond_on_[0.62,0.63]": [
    "0.0467701569412027781",
    "0.227377521578736602"
  ],
  "all_sites_distinct": true,
  "all_sites_off_L": true,
  "alpha": "1/2",
  "certificate_script_sha256": "6183c8c31d75b562dd254387450c5740b43ad6aa12048128866d35217802a6d8",
  "certified_index_0_boxes": [
    [
      "-0.63",
      "-0.62"
    ],
    [
      "0.62",
      "0.63"
    ]
  ],
  "conclusion": "a^(0)_{alpha,L} >= 2 > 1 = sharp^(0)_L",
  "decimal_display_rounding": "outward, 18 significant digits",
  "effective_cell_counts": {
    "dimension_0": 1,
    "dimension_1": 2
  },
  "epsilon": "1/1000",
  "exact_rational_bounds": {
    "Vprime_at_0.62": [
      [
        -298929317365077519465984265477732815022006662157546257943570012687290723034264716637156378503508672385989643090354754946102086122238182880722364715951464781915678992782285860728105615337447917785120145133634595098802849842241942948084734514463992596298119620529486719574806540116049396315540182500366923836509163221142233917992619013753235022096476166543797546630895377102387629051154983584114641425513830155076669150220906299140161669817471109062403628965616413199194734254207847926652723576338382318166147943277801321445254728567459714270825230741351258465590682378169272404067362488870031406380070916275844393393496941944590681099050082388284887061294989600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,
        1150186265901946526601966839330318033594630775139710804282366922758893263318029937665793160309800711002422790105615685498583240787933385443787740041727114138990587959004020506898960140104463243517114761329698899091612432422208324919519797508273242292726216124168923373737526419302507153433719018741446216769380891351151270612865101005592929748146903188504015016258923245316084254204835584555719195697381644113268183547135572241803926634954573098135137883344568394496280066924173996650901760098240206545473974950698969293287002992798741333959023900630207945069888076892427990519902681143477310695515613324780478793591891588745032711871918918995545326563171050840498729906680722672369067345182815606353139337539405586139150955204507587466752492741432753979
      ],
      [
        -1052157484219436143396008877288091421112040377927243064169006704215727289233041463984874008973419492558770169760001166032585580852685760479427213813375788019406416259149913939597173441497979260395236510789707157429469198904923415398372528308151232628306148399853083799342515244536169758257866551685280600928796343413277250529854242309473093371683766602001387156539503537995162651424281129488561896070186502995441919975433916123360546104707851473811174406584967712648675215263752399391410829946211899951969508012863865757248151197782400009523526014838937433416437032644194995618160751029329174778619390692316472712248300028073694797378406351733015618623024101467253734041250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,
        4048372031831089579120415127090300724961775736887598023571631280322412902079387103410770400351373418581836643892629886454951423018970921125319502141344336612956628145650828640109611377620723876276095012580728437910254406579912444884195760610965323070155474616295135222970703370612145457712794581603372500719769890753776516857338011977682184931365710442855247012217449242971845522883491702573288048274251544909149670498097670126930805935026594136242565723985505457025920316443656940617385085969266461052096454950769938192054039751835657855246810855628894774013073057394908756145992593806488523807446685775742817150567162351407120683900085080174052451626266517738742832662763780830384921628991493141664488944880603230014223221086911233368173777381233099731821948383
      ]
    ],
    "Vprime_at_0.63": [
      [
        969394226722636462555527816709741145740630705072351814645364698537157925323695176709985920341894341563562375343527388706052337388270583244837248674505952258510937427356478566403400335810767725456054286108033309913779181277036924979530848758312137450255401193119767786119064917247963451093676358570813934808860079930602565294462951623776033892733515536426293838595720676668569360000986832271740023391881620143752469743150745211352163202297169087048340690395165650029699609531357693348643479099363917553803796464055988873161340645171721109406095550604044308079946293502748185547390246157035549445129554047014793185717369915136576873513002499617157191211830706270419159375298850000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,
        882324605855355274057536392931790036735125005457875553426250027353628359085040151229871857396824061702923203804064196672478099060872014079119630964657853279746183879044279786776284469056427126576759600227349469478148053506784798451399575959162810206854503641975759970519574168995383179924865329103081364069707178289701259200382653824215203683416196461393411889482826833346802116396217294386237537289313681912800942330024505409294856449761263687612493542218759427015576967784486185644050599024204254306938711139793954590129421255441168327363722115063331568216066646029342324869580061389327051554700168847613606866529562830280229828461397391740835748900616627170387343317195433118355535821389378304271579797284131455167840955525052096111469164725694448100825560956626561
      ],
      [
        232532581314758765613132903862390892237505126526963085287728527717571720438800559876573767976416295323854389754101752632193090802520039628140174411172333207199452385853741907166117222788620549097467730938958117890018706792748528769961484327847930254994780190331645873307473420008056719616021253626711822904088539696656447818151673610274302356904188628445552197558700073387652968648652082522652435416862545925473966903392254047973318201728389164285542297287883049946170955245249588424670740085404536339594088712743313011416015128924531582647633668306584089738384259446033058663529358578805802974170497277309313094340816822458937644270168074774290388257889643371996631048250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,
        211646833147249589189402136062623943770739117421067556568612798568182224149176148652356489063763595081085153020573592723944930187164572393965517821983615319777220028922607121207949571491554987437173088957850942037596871535488222503535334209351224324835409822554670945791754609582742750415463654268666533340282616632057601006366340980763284827417482060935878009865193912627534770460892873370162201319237851057914767324032405551413076591100647354476188708017121291862329130142285587360472152485798203930217648254861745867510933289203147431567044833526208746885349960819312761587865331503822934861911479336601245450367815593222343128690806393196650515718822316118207006395777267256400027915567483343362446157833315917584361272229972300925413129818168814328721983071
      ]
    ],
    "Vsecond_on_[0.62,0.63]": [
      [
        2227884708939853678250581559947049980964257318138514341768389824456617443933298479470874148784849688069912859439607841804382840328993472338324865779128730026265272305262382222788741718099385588100781653358711289893809188535610447677383659922058983724853148270008157986463301150677787295937006122700997876568377062757655233938615323894049195499801340668270075866940473984041727030894603412638348267589238662513930560161559574574496555972998944989187603145626962081575174438016895402997811318886464057155536406980389322733230815618769554710475509541992743657273908829089468176825982366996305671474064413439494400427914971804280726644196542327352705282173632742314113799870683578135453963802615411326906682017825000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,
        47634749477976834905146959569909952315991158053631642894689224646905262846607196832370148234951493779544863991860706986197446446861919185007075646115613776510666950138678898434957055134432038262990787104791748889452303581431561294341987921609847373427980844144539615084902962063472228837263143293215605157856267910615232100914162316145243598895625440740043749007444049567990676907957790352492179944294811493270365246559805978883310544239685119073412519765933228171158440019662383135805236251132374371317014967036307534303617053781102695046297049985168879338604159414556254437798190441421614776564432619562424347639907598329303627980230661524926695503165167650435423210963358984911029184252692620516768970712259491727843859356351140590008606195794985198583908555762915046708597261010257284273697056391
      ],
      [
        8155288214066131102066548219469944271450401038699714947574986294578229114356610759848844343244599344060410534548442249838859381988536037389569598793874596956867537460784697605487159794662164903398189313629310975560348279490421921859132764397441470577056985371504010738020749478022849565720219545490978899034299292741967948501982238376496938126008432743600087259416691544171618092264341918941960479036234977998326540263155014401607277556973380140880579805948935888564060302618413218528669290390020732884643410529938151044355950067950682269346457354087407250693855502503631853120237681899136738072470505348860094314487104694330006604804346426872077872284566798700919955186672185341734999078765036308598191064669736519118750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,
        35866730173862444340306594242842220220833264363888903511160506905666043009637878681654894491268277108190345105779265223741566123522206160853026362753047663558430758158190524061307857904766326317179681358275195538411927538818051792856901739416314004836045880541976599625975192113222075480753256002713913592092013982710215606224311948789007911239979195037260890369067682265326453129311352669855575015994061966605786099784370722413674924136310368443303375906797228570810182937956379872465426538685435326493637947522083912123847649588248145221847660046426077305000292490450613785355537589597922147334378471508190034120852952906137200200027300081030339513394467897206341431813887535554448106807793559480993872326944565513859055907300116533631384188394025050771557103114639185998962837084698968555817094167935433676223
      ]
    ],
    "sqrt_enclosure_denominator": 1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
  },
  "python": "3.13.9",
  "site_count": 24,
  "sites": [
    [
      "-1001/500",
      "-2001/2000",
      "1/2000"
    ],
    [
      "-1001/500",
      "1/2000",
      "-2001/2000"
    ],
    [
      "-1001/500",
      "-1/2000",
      "2001/2000"
    ],
    [
      "-1001/500",
      "2001/2000",
      "-1/2000"
    ],
    [
      "-1001/1000",
      "-2001/1000",
      "1/1000"
    ],
    [
      "-1001/1000",
      "1/1000",
      "-2001/1000"
    ],
    [
      "-1001/1000",
      "-1/1000",
      "2001/1000"
    ],
    [
      "-1001/1000",
      "2001/1000",
      "-1/1000"
    ],
    [
      "0",
      "-4001/2000",
      "-1999/2000"
    ],
    [
      "0",
      "-4003/2000",
      "2003/2000"
    ],
    [
      "0",
      "-1",
      "-2"
    ],
    [
      "0",
      "-2003/2000",
      "4003/2000"
    ],
    [
      "0",
      "2003/2000",
      "-4003/2000"
    ],
    [
      "0",
      "1",
      "2"
    ],
    [
      "0",
      "4003/2000",
      "-2003/2000"
    ],
    [
      "0",
      "4001/2000",
      "1999/2000"
    ],
    [
      "1001/1000",
      "-2001/1000",
      "1/1000"
    ],
    [
      "1001/1000",
      "1/1000",
      "-2001/1000"
    ],
    [
      "1001/1000",
      "-1/1000",
      "2001/1000"
    ],
    [
      "1001/1000",
      "2001/1000",
      "-1/1000"
    ],
    [
      "1001/500",
      "-2001/2000",
      "1/2000"
    ],
    [
      "1001/500",
      "1/2000",
      "-2001/2000"
    ],
    [
      "1001/500",
      "-1/2000",
      "2001/2000"
    ],
    [
      "1001/500",
      "2001/2000",
      "-1/2000"
    ]
  ]
}


==> anc/research/certification/verify_relative_line_counterexample.py <==
#!/usr/bin/env python3
"""Exact certificate for the proper-line counterexample to GNS 1.8(b).

The proof uses only Python's integer and Fraction arithmetic.  Square roots are
enclosed by rational intervals with denominator 10**90.  The certificate
proves two nondegenerate index-0 critical points while the relative Voronoi
diagram has exactly one effective zero-dimensional cell.  Decimal is used
only to render outward-rounded displays of the exact interval endpoints.
"""

from __future__ import annotations

from collections import Counter
from decimal import Decimal, localcontext, ROUND_FLOOR, ROUND_CEILING
from fractions import Fraction as Q
from hashlib import sha256
from itertools import permutations, product
from math import isqrt
from pathlib import Path
import json
import platform


EPS = Q(1, 1000)
SCALE = 1 + EPS
KAPPA = SCALE * SCALE - 1  # 2001 / 10**6
SQRT_DEN = 10**90
OUTPUT_PATH = Path(__file__).with_name("relative_line_counterexample_certificate.json")


def truncated_octahedron_vertices() -> list[tuple[Q, Q, Q]]:
    vertices: set[tuple[int, int, int]] = set()
    for base in set(permutations((0, 1, 2))):
        for signs in product((-1, 1), repeat=3):
            vertices.add(
                tuple(base[i] * signs[i] if base[i] else 0 for i in range(3))
            )
    assert len(vertices) == 24
    return [tuple(Q(c) for c in v) for v in sorted(vertices)]


P = (Q(0), Q(1), Q(2))
MINUS_P = tuple(-c for c in P)


def perturb(v: tuple[Q, Q, Q]) -> tuple[Q, Q, Q]:
    """Fix +/-P; scale the component perpendicular to L={(0,t,t)}."""
    if v in (P, MINUS_P):
        return v
    x, y, z = v
    return (
        SCALE * x,
        y + EPS * (y - z) / 2,
        z + EPS * (z - y) / 2,
    )


SITES = [perturb(v) for v in truncated_octahedron_vertices()]


def restricted_data(v: tuple[Q, Q, Q]) -> tuple[Q, Q]:
    """Return (s,c) for |(0,t,t)-v|^2 = 2t^2 - 2st + c."""
    x, y, z = v
    return y + z, x * x + y * y + z * z


CLASSES = Counter(restricted_data(v) for v in SITES)


def sqrt_bounds(x: Q) -> tuple[Q, Q]:
    """Rational enclosure of sqrt(x), for positive rational x."""
    assert x > 0
    floor_scaled = isqrt(x.numerator * SQRT_DEN * SQRT_DEN // x.denominator)
    lo = Q(floor_scaled, SQRT_DEN)
    if lo * lo == x:
        return lo, lo
    hi = Q(floor_scaled + 1, SQRT_DEN)
    assert lo * lo < x < hi * hi
    return lo, hi


def half_power_bounds(x: Q, integer_part: int) -> tuple[Q, Q]:
    """Enclose x**(integer_part + 1/2), monotonically for x>0."""
    lo, hi = sqrt_bounds(x)
    factor = x**integer_part
    return factor * lo, factor * hi


def derivative_bounds_at(t: Q) -> tuple[Q, Q]:
    """Enclose V'(t) for V(t)=sum q_i(t)^(-1/2)."""
    lo = Q(0)
    hi = Q(0)
    for (s, c), multiplicity in CLASSES.items():
        q = 2 * t * t - 2 * s * t + c
        den_lo, den_hi = half_power_bounds(q, 1)  # q**(3/2)
        numerator = s - 2 * t
        if numerator >= 0:
            term_lo, term_hi = numerator / den_hi, numerator / den_lo
        else:
            term_lo, term_hi = numerator / den_lo, numerator / den_hi
        lo += multiplicity * term_lo
        hi += multiplicity * term_hi
    return lo, hi


def quadratic_range(a2: Q, a1: Q, a0: Q, lo: Q, hi: Q) -> tuple[Q, Q]:
    values = [a2 * lo * lo + a1 * lo + a0, a2 * hi * hi + a1 * hi + a0]
    if a2 > 0:
        vertex = -a1 / (2 * a2)
        if lo <= vertex <= hi:
            values.append(a2 * vertex * vertex + a1 * vertex + a0)
    return min(values), max(values)


def second_derivative_bounds(lo_t: Q, hi_t: Q) -> tuple[Q, Q]:
    """Enclose V'' on an interval.

    Each summand is N/q**(5/2), where
       N = 3(s-2t)^2 - 2q = 8t^2 - 8st + 3s^2 - 2c.
    Bounding this simplified numerator avoids interval dependency blow-up.
    """
    total_lo = Q(0)
    total_hi = Q(0)
    for (s, c), multiplicity in CLASSES.items():
        q_lo, q_hi = quadratic_range(Q(2), -2 * s, c, lo_t, hi_t)
        n_lo, n_hi = quadratic_range(Q(8), -8 * s, 3 * s * s - 2 * c, lo_t, hi_t)
        den_lo, _ = half_power_bounds(q_lo, 2)
        _, den_hi = half_power_bounds(q_hi, 2)
        if n_lo >= 0:
            term_lo, term_hi = n_lo / den_hi, n_hi / den_lo
        elif n_hi <= 0:
            term_lo, term_hi = n_lo / den_lo, n_hi / den_hi
        else:
            term_lo, term_hi = n_lo / den_lo, n_hi / den_lo
        total_lo += multiplicity * term_lo
        total_hi += multiplicity * term_hi
    return total_lo, total_hi


def f(x: Q, rounding) -> str:
    """Render an exact rational endpoint with directed decimal rounding."""
    with localcontext() as context:
        context.prec = 18
        context.rounding = rounding
        return str(Decimal(x.numerator) / Decimal(x.denominator))


def exact_interval(bounds: tuple[Q, Q]) -> list[list[int]]:
    """Machine-readable exact endpoints as [numerator, denominator]."""
    return [[x.numerator, x.denominator] for x in bounds]


def main() -> None:
    if not __debug__:
        raise SystemExit("Run without -O or PYTHONOPTIMIZE.")
    assert len(SITES) == len(set(SITES)) == 24
    # No site lies on L: x=0 and y=z would be necessary.
    assert all(not (x == 0 and y == z) for x, y, z in SITES)

    expected = Counter(
        {
            (Q(3), Q(5)): 1,
            (Q(3), Q(5) + KAPPA / 2): 1,
            (Q(-3), Q(5)): 1,
            (Q(-3), Q(5) + KAPPA / 2): 1,
            (Q(2), Q(5) + 3 * KAPPA): 4,
            (Q(-2), Q(5) + 3 * KAPPA): 4,
            (Q(1), Q(5) + Q(9, 2) * KAPPA): 6,
            (Q(-1), Q(5) + Q(9, 2) * KAPPA): 6,
        }
    )
    assert CLASSES == expected

    # Exact generalized-Voronoi proof.  For t>=0 compare every other site
    # with P; for t<=0 compare it with -P.
    for v in SITES:
        if v in (P, MINUS_P):
            continue
        s, c = restricted_data(v)
        delta = c - 5
        assert -3 <= s <= 3 and delta > 0
        # q_v-q_P = 2(3-s)t+delta for t>=0.
        assert 3 - s >= 0
        # q_v-q_-P = -2(s+3)t+delta for t<=0.
        assert s + 3 >= 0

    left = Q(31, 50)   # 0.62
    right = Q(63, 100) # 0.63
    d_left = derivative_bounds_at(left)
    d_right = derivative_bounds_at(right)
    dd_box = second_derivative_bounds(left, right)
    assert d_left[1] < 0
    assert d_right[0] > 0
    assert dd_box[0] > 0

    # Central symmetry gives the second certified minimum in [-0.63,-0.62].
    for v in SITES:
        assert tuple(-c for c in v) in SITES

    result = {
        "python": platform.python_version(),
        "alpha": "1/2",
        "epsilon": str(EPS),
        "site_count": len(SITES),
        "all_sites_distinct": True,
        "all_sites_off_L": True,
        "L": "{(0,t,t): t in R}",
        "effective_cell_counts": {"dimension_0": 1, "dimension_1": 2},
        "Vprime_at_0.62": [f(d_left[0], ROUND_FLOOR), f(d_left[1], ROUND_CEILING)],
        "Vprime_at_0.63": [f(d_right[0], ROUND_FLOOR), f(d_right[1], ROUND_CEILING)],
        "Vsecond_on_[0.62,0.63]": [f(dd_box[0], ROUND_FLOOR), f(dd_box[1], ROUND_CEILING)],
        "decimal_display_rounding": "outward, 18 significant digits",
        "exact_rational_bounds": {
            "Vprime_at_0.62": exact_interval(d_left),
            "Vprime_at_0.63": exact_interval(d_right),
            "Vsecond_on_[0.62,0.63]": exact_interval(dd_box),
            "sqrt_enclosure_denominator": SQRT_DEN,
        },
        "certified_index_0_boxes": [["-0.63", "-0.62"], ["0.62", "0.63"]],
        "conclusion": "a^(0)_{alpha,L} >= 2 > 1 = sharp^(0)_L",
        "sites": [[str(c) for c in v] for v in SITES],
    }
    source = Path(__file__).read_bytes()
    result["certificate_script_sha256"] = sha256(source).hexdigest()
    rendered = json.dumps(result, indent=2, sort_keys=True) + "\n"
    OUTPUT_PATH.write_text(rendered, encoding="utf-8")
    print(rendered, end="")
    print(f"wrote: {OUTPUT_PATH}")


if __name__ == "__main__":
    main()

